Minimum mass, maximum charge and hyperbolicity in scalar Gauss-Bonnet gravity

We study the loss of hyperbolicity of perturbation equations for black hole solutions of scalar Gauss-Bonnet gravity. We consider a class of coupling functions allowing for static black hole solutions with arbitrary small masses. For masses below a minimum value, such solutions become unphysical, because the perturbation equations become elliptic; this arguably corresponds to the loss of validity of the effective field theory. We analyse the dependence of this minimum mass on the parameters of the theory, finding that with an appropriate choice of the coupling function, such mass can be chosen arbitrarily small. However, this does not correspond to larger deviations from general relativity, since observable quantities like the black hole scalar charge are bounded by above.

==> anc/pertEqCoefs_sGBR.m <==
g2 = (r*(2*r*J[\[Phi][r]] + 4*\[Alpha]*(1 - 3*B[r])*Derivative[1][f][
          \[Phi][r]]*Derivative[1][\[Phi]][r] + 
        r*(2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]))^2*
      (r^7*J[\[Phi][r]]^4 + 2*J[\[Phi][r]]^3*
        (-48*r^3*\[Alpha]^2*(-1 + B[r])^2*Derivative[1][f][\[Phi][r]]^2 + 
         r^7*(2 + 3*Derivative[1][J][\[Phi][r]]^2) - 8*r^6*\[Alpha]*B[r]*
          Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
       r^7*(1 + 3*Derivative[1][J][\[Phi][r]]^2)*
        (1 + Derivative[1][J][\[Phi][r]]^2*(3 + 4*\[Alpha]*B[r]*
            Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]])) - 
       1536*\[Alpha]^5*(-1 + B[r])^2*B[r]^2*Derivative[1][f][\[Phi][r]]^5*
        Derivative[1][\[Phi]][r]^3*(-1 - 4*Derivative[2][J][\[Phi][r]] + 
         B[r]*(5 + 4*Derivative[2][J][\[Phi][r]])) + 2*r^5*\[Alpha]*B[r]*
        Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r]*
        (-8*r - 12*r*Derivative[1][J][\[Phi][r]]^4*
          (3 + 4*\[Alpha]*B[r]*Derivative[1][\[Phi]][r]^2*Derivative[2][f][
             \[Phi][r]]) - 4*r*Derivative[1][J][\[Phi][r]]^2*
          (9 + 4*\[Alpha]*B[r]*Derivative[1][\[Phi]][r]^2*Derivative[2][f][
             \[Phi][r]]) + 4*Derivative[1][J][\[Phi][r]]*
          Derivative[1][\[Phi]][r]*(-8*\[Alpha]*(-1 + B[r])*
            Derivative[2][f][\[Phi][r]] + r^2*Derivative[2][J][\[Phi][r]]) + 
         Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
          (2*\[Alpha]*(48 + B[r]*(-48 + r^2*Derivative[1][\[Phi]][r]^2))*
            Derivative[2][f][\[Phi][r]] - 3*r^2*
            (1 + 2*Derivative[2][J][\[Phi][r]]))) + 
       J[\[Phi][r]]^2*(384*r*\[Alpha]^3*(-1 + B[r])^2*
          Derivative[1][f][\[Phi][r]]^3*(3*(-1 + B[r])*Derivative[1][J][
             \[Phi][r]] + r*B[r]*Derivative[1][\[Phi]][r]) + 
         r^7*(6 + 9*Derivative[1][J][\[Phi][r]]^4 + 
           2*Derivative[1][J][\[Phi][r]]^2*(9 + 2*\[Alpha]*B[r]*
              Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]])) + 
         8*r^5*\[Alpha]*B[r]*Derivative[1][f][\[Phi][r]]*
          Derivative[1][\[Phi]][r]*(-6*r - 9*r*Derivative[1][J][\[Phi][r]]^
             2 + Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
            (-8*\[Alpha]*(-1 + B[r])*Derivative[2][f][\[Phi][r]] + 
             r^2*Derivative[2][J][\[Phi][r]])) - 16*r^3*\[Alpha]^2*
          Derivative[1][f][\[Phi][r]]^2*
          (9*(2 + 3*Derivative[1][J][\[Phi][r]]^2) - 12*\[Alpha]*B[r]^3*
            Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] + 
           B[r]^2*(18 + 27*Derivative[1][J][\[Phi][r]]^2 - 
             12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
             2*Derivative[1][\[Phi]][r]^2*(12*\[Alpha]*Derivative[2][f][
                 \[Phi][r]] + r^2*(-3 + Derivative[2][J][\[Phi][r]]))) - 
           2*B[r]*(18 + 27*Derivative[1][J][\[Phi][r]]^2 - 
             6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
             Derivative[1][\[Phi]][r]^2*(6*\[Alpha]*Derivative[2][f][
                 \[Phi][r]] + r^2*Derivative[2][J][\[Phi][r]])))) + 
       r^3*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
        (-48*(2 + 9*Derivative[1][J][\[Phi][r]]^2) + 32*\[Alpha]*B[r]^3*
          Derivative[1][\[Phi]][r]^2*(6 + 16*r*Derivative[1][J][\[Phi][r]]*
            Derivative[1][\[Phi]][r] + 36*r*Derivative[1][J][\[Phi][r]]^3*
            Derivative[1][\[Phi]][r] + Derivative[1][J][\[Phi][r]]^2*
            (30 + r^2*Derivative[1][\[Phi]][r]^2))*Derivative[2][f][
           \[Phi][r]] - 8*B[r]*(24*r*Derivative[1][J][\[Phi][r]]*
            Derivative[1][\[Phi]][r] + 36*r*Derivative[1][J][\[Phi][r]]^3*
            Derivative[1][\[Phi]][r] - 4*(6 + Derivative[1][\[Phi]][r]^2*
              (6*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*Derivative[2][J][
                 \[Phi][r]])) + 3*Derivative[1][J][\[Phi][r]]^2*
            (-36 + Derivative[1][\[Phi]][r]^2*(-40*\[Alpha]*Derivative[2][f][
                 \[Phi][r]] + r^2*(3 + 8*Derivative[2][J][\[Phi][r]])))) + 
         B[r]^2*(288*r^2*Derivative[1][J][\[Phi][r]]^4*
            Derivative[1][\[Phi]][r]^2 - 32*(3 + Derivative[1][\[Phi]][r]^2*
              (12*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*
                (-3 + Derivative[2][J][\[Phi][r]]))) - 
           64*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
            (-3 + Derivative[1][\[Phi]][r]^2*(8*\[Alpha]*Derivative[2][f][
                 \[Phi][r]] + r^2*Derivative[2][J][\[Phi][r]])) + 
           24*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
            (12 + Derivative[1][\[Phi]][r]^2*(r^2 - 48*\[Alpha]*
                Derivative[2][f][\[Phi][r]] + 4*r^2*Derivative[2][J][
                 \[Phi][r]])) - Derivative[1][J][\[Phi][r]]^2*
            (432 + Derivative[1][\[Phi]][r]^4*(-32*r^2*\[Alpha]*
                Derivative[2][f][\[Phi][r]] + r^4*(1 + 4*Derivative[2][J][
                   \[Phi][r]])) - 24*Derivative[1][\[Phi]][r]^2*
              (-80*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*
                (15 + 8*Derivative[2][J][\[Phi][r]]))))) + 
       16*\[Alpha]^4*B[r]*Derivative[1][f][\[Phi][r]]^4*
        Derivative[1][\[Phi]][r]*(288*r*(-1 + B[r])^2*B[r]*
          Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r] + 
         r*Derivative[1][\[Phi]][r]*(192*\[Alpha]*B[r]^4*
            Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
           24*(1 + 4*Derivative[2][J][\[Phi][r]]) + 
           B[r]*(-(r^2*Derivative[1][\[Phi]][r]^2*(1 + 4*Derivative[2][J][
                  \[Phi][r]])) + 24*(7 + 12*Derivative[2][J][\[Phi][r]])) + 
           2*B[r]^2*(-12*(11 + 12*Derivative[2][J][\[Phi][r]]) + 
             Derivative[1][\[Phi]][r]^2*(r^2 + 96*\[Alpha]*Derivative[2][f][
                 \[Phi][r]] + 20*r^2*Derivative[2][J][\[Phi][r]])) + 
           B[r]^3*(24*(5 + 4*Derivative[2][J][\[Phi][r]]) - 
             3*Derivative[1][\[Phi]][r]^2*(128*\[Alpha]*Derivative[2][f][
                 \[Phi][r]] + r^2*(-5 + 12*Derivative[2][J][\[Phi][r]])))) + 
         24*(-1 + B[r])*Derivative[1][J][\[Phi][r]]*
          (-12 + 16*\[Alpha]*B[r]^3*Derivative[1][\[Phi]][r]^2*
            Derivative[2][f][\[Phi][r]] + 
           B[r]*(24 + Derivative[1][\[Phi]][r]^2*(16*\[Alpha]*
                Derivative[2][f][\[Phi][r]] - 3*r^2*(1 + 4*Derivative[2][J][
                   \[Phi][r]]))) + B[r]^2*(-12 + Derivative[1][\[Phi]][r]^2*
              (-32*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*
                (11 + 12*Derivative[2][J][\[Phi][r]]))))) + 
       8*r*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
        (-288*r^2*(-1 + B[r])*B[r]^2*Derivative[1][J][\[Phi][r]]^3*
          Derivative[1][\[Phi]][r]^2 + 16*r*B[r]*Derivative[1][\[Phi]][r]*
          (3 - 12*\[Alpha]*B[r]^3*Derivative[1][\[Phi]][r]^2*
            Derivative[2][f][\[Phi][r]] + B[r]^2*
            (3 + 2*Derivative[1][\[Phi]][r]^2*(12*\[Alpha]*Derivative[2][f][
                 \[Phi][r]] + r^2*(-1 + Derivative[2][J][\[Phi][r]]))) - 
           2*B[r]*(3 + Derivative[1][\[Phi]][r]^2*(6*\[Alpha]*
                Derivative[2][f][\[Phi][r]] + r^2*Derivative[2][J][
                 \[Phi][r]]))) - 12*r*B[r]*Derivative[1][J][\[Phi][r]]^2*
          Derivative[1][\[Phi]][r]*(-12 + 48*\[Alpha]*B[r]^3*
            Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
           3*B[r]*(-8 + Derivative[1][\[Phi]][r]^2*(r^2 - 16*\[Alpha]*
                Derivative[2][f][\[Phi][r]] + 4*r^2*Derivative[2][J][
                 \[Phi][r]])) + B[r]^2*(-12 + Derivative[1][\[Phi]][r]^2*
              (-96*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*
                (7 + 12*Derivative[2][J][\[Phi][r]])))) + 
         Derivative[1][J][\[Phi][r]]*(-144 - 24*\[Alpha]*B[r]^4*
            Derivative[1][\[Phi]][r]^2*(8 + 5*r^2*Derivative[1][\[Phi]][r]^2)*
            Derivative[2][f][\[Phi][r]] - 12*B[r]*
            (-36 + Derivative[1][\[Phi]][r]^2*(-16*\[Alpha]*Derivative[2][f][
                 \[Phi][r]] + r^2*(3 + 10*Derivative[2][J][\[Phi][r]]))) - 
           B[r]^2*(432 + Derivative[1][\[Phi]][r]^4*(-8*r^2*\[Alpha]*
                Derivative[2][f][\[Phi][r]] + r^4*(1 + 4*Derivative[2][J][
                   \[Phi][r]])) - 24*Derivative[1][\[Phi]][r]^2*
              (-24*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*
                (11 + 10*Derivative[2][J][\[Phi][r]]))) + 
           B[r]^3*(144 - 12*Derivative[1][\[Phi]][r]^2*(-48*\[Alpha]*
                Derivative[2][f][\[Phi][r]] + r^2*(19 + 10*Derivative[2][J][
                   \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
              (112*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^4*
                (1 + 20*Derivative[2][J][\[Phi][r]]))))) - 
       2*J[\[Phi][r]]*(-(r^7*(2 + 3*Derivative[1][J][\[Phi][r]]^2)*
           (1 + Derivative[1][J][\[Phi][r]]^2*(3 + 2*\[Alpha]*B[r]*
               Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]]))) + 
         r^5*\[Alpha]*B[r]*Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][
           r]*(24*r + 36*r*Derivative[1][J][\[Phi][r]]^4 + 
           8*r*Derivative[1][J][\[Phi][r]]^2*(9 + 2*\[Alpha]*B[r]*
              Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]]) + 
           8*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
            (8*\[Alpha]*(-1 + B[r])*Derivative[2][f][\[Phi][r]] - 
             r^2*Derivative[2][J][\[Phi][r]]) + 3*Derivative[1][J][\[Phi][r]]^
             3*Derivative[1][\[Phi]][r]*(32*\[Alpha]*(-1 + B[r])*
              Derivative[2][f][\[Phi][r]] + r^2*(1 + 2*Derivative[2][J][
                 \[Phi][r]]))) + 192*\[Alpha]^4*(-1 + B[r])^2*B[r]*
          Derivative[1][f][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
          (12*(-1 + B[r])*Derivative[1][J][\[Phi][r]] + 
           r*Derivative[1][\[Phi]][r]*(1 + 4*Derivative[2][J][\[Phi][r]] - 
             B[r]*(5 + 4*Derivative[2][J][\[Phi][r]]))) + 
         4*r^3*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
          (36*(1 + 3*Derivative[1][J][\[Phi][r]]^2) - 8*\[Alpha]*B[r]^3*
            Derivative[1][\[Phi]][r]^2*(6 + 15*Derivative[1][J][\[Phi][r]]^
               2 + 8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])*
            Derivative[2][f][\[Phi][r]] + 
           B[r]*(48*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
             36*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r] - 
             8*(9 + Derivative[1][\[Phi]][r]^2*(6*\[Alpha]*Derivative[2][f][
                   \[Phi][r]] + r^2*Derivative[2][J][\[Phi][r]])) + 
             3*Derivative[1][J][\[Phi][r]]^2*(-72 + Derivative[1][\[Phi]][r]^
                 2*(-40*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                 r^2*(3 + 8*Derivative[2][J][\[Phi][r]])))) + 
           B[r]^2*(36 - 36*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][
                \[Phi]][r] + 8*Derivative[1][\[Phi]][r]^2*(12*\[Alpha]*
                Derivative[2][f][\[Phi][r]] + r^2*(-3 + Derivative[2][J][
                  \[Phi][r]])) + 8*r*Derivative[1][J][\[Phi][r]]*
              Derivative[1][\[Phi]][r]*(-6 + Derivative[1][\[Phi]][r]^2*
                (8*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                 r^2*Derivative[2][J][\[Phi][r]])) - 3*Derivative[1][J][
                \[Phi][r]]^2*(-36 + Derivative[1][\[Phi]][r]^2*
                (-80*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                 r^2*(15 + 8*Derivative[2][J][\[Phi][r]]))))) - 
         16*r*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
          (36*r*(-1 + B[r])^2*B[r]*Derivative[1][J][\[Phi][r]]^2*
            Derivative[1][\[Phi]][r] + 8*r*B[r]*Derivative[1][\[Phi]][r]*
            (3 - 6*\[Alpha]*B[r]^3*Derivative[1][\[Phi]][r]^2*
              Derivative[2][f][\[Phi][r]] + B[r]^2*(3 + Derivative[1][\[Phi]][
                  r]^2*(12*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                 r^2*(-1 + Derivative[2][J][\[Phi][r]]))) - 
             B[r]*(6 + Derivative[1][\[Phi]][r]^2*(6*\[Alpha]*
                  Derivative[2][f][\[Phi][r]] + r^2*Derivative[2][J][
                   \[Phi][r]]))) - 3*(-1 + B[r])*Derivative[1][J][\[Phi][r]]*
            (-24 + 16*\[Alpha]*B[r]^3*Derivative[1][\[Phi]][r]^2*
              Derivative[2][f][\[Phi][r]] + B[r]*(48 + Derivative[1][\[Phi]][
                  r]^2*(16*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                 r^2*(3 + 10*Derivative[2][J][\[Phi][r]]))) + 
             B[r]^2*(-24 + Derivative[1][\[Phi]][r]^2*(-32*\[Alpha]*
                  Derivative[2][f][\[Phi][r]] + r^2*(19 + 10*Derivative[2][J][
                     \[Phi][r]]))))))))/(A[r]*B[r]*
      (2*r^5*J[\[Phi][r]]^3 + r^5*(1 + 3*Derivative[1][J][\[Phi][r]]^2)*
         (2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
        J[\[Phi][r]]^2*(-96*r*\[Alpha]^2*(-1 + B[r])^2*
           Derivative[1][f][\[Phi][r]]^2 + 4*r^4*\[Alpha]*(1 - 7*B[r])*
           Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
          r^5*(6 + 6*Derivative[1][J][\[Phi][r]]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])) - 
        16*\[Alpha]^3*B[r]*Derivative[1][f][\[Phi][r]]^3*
         Derivative[1][\[Phi]][r]*(-24 + 24*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r] - r^2*Derivative[1][\[Phi]][r]^2 - 
          6*B[r]*(-8 + 8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + r^2*Derivative[1][\[Phi]][r]^2) + 
          3*B[r]^2*(-8 + 8*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + 5*r^2*Derivative[1][\[Phi]][r]^2)) - 
        r^4*\[Alpha]*Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r]*
         (-4*(1 + 6*Derivative[1][J][\[Phi][r]]^2) + 
          B[r]*(28 + 12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + 24*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
              r] + Derivative[1][J][\[Phi][r]]^2*
             (48 - r^2*Derivative[1][\[Phi]][r]^2))) + 
        8*r*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
         (6*(-2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
          B[r]*(24 - 6*r^2*Derivative[1][\[Phi]][r]^2 - 
            24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-12 + r^2*Derivative[1][\[Phi]][r]^2)) + 
          3*B[r]^2*(-4 + 6*r^2*Derivative[1][\[Phi]][r]^2 + 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (2 + r^2*Derivative[1][\[Phi]][r]^2))) + 
        J[\[Phi][r]]*(384*\[Alpha]^3*(-1 + B[r])^2*B[r]*
           Derivative[1][f][\[Phi][r]]^3*Derivative[1][\[Phi]][r] + 
          r^5*(6 + 12*Derivative[1][J][\[Phi][r]]^2 + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            3*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]) - 
          4*r^4*\[Alpha]*Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-2 - 6*Derivative[1][J][\[Phi][r]]^2 + 
            B[r]*(14 + 12*Derivative[1][J][\[Phi][r]]^2 + 
              3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])) + 
          48*r*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (-4 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
            B[r]*(-8 + 2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + r^2*Derivative[1][\[Phi]][r]^2) + 
            B[r]^2*(-4 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + 3*r^2*Derivative[1][\[Phi]][r]^2))))^2)
 
k = (-4*r^3*(1 + J[\[Phi][r]])^2*(8*r^8*J[\[Phi][r]]^5 + 
        9216*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*Derivative[1][J][
          \[Phi][r]]*Derivative[1][\[Phi]][r]^2*
         (-8 + 3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
        r^8*(1 + 3*Derivative[1][J][\[Phi][r]]^2)^2*
         (2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])^2*
         (2 + 3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
        4*J[\[Phi][r]]^4*(-48*r^4*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2 + 
          4*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (9*Derivative[1][J][\[Phi][r]] + 5*r*Derivative[1][\[Phi]][r]) + 
          r^8*(10 + 12*Derivative[1][J][\[Phi][r]]^2 + 
            5*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])) + 
        768*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4*
         (-54*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
          45*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
          6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-9 + r^2*Derivative[1][\[Phi]][r]^2) - 
          8*(3 + r^2*Derivative[1][\[Phi]][r]^2)) + 192*r^2*\[Alpha]^3*
         Derivative[1][f][\[Phi][r]]^3*(24*r^2*Derivative[1][J][\[Phi][r]]^3*
           Derivative[1][\[Phi]][r]^2 + 90*r^3*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]^3 + r*Derivative[1][\[Phi]][r]*
           (-18 + r^2*Derivative[1][\[Phi]][r]^2) + 
          4*Derivative[1][J][\[Phi][r]]*(-15 + r^2*Derivative[1][\[Phi]][r]^
              2) + 6*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (-17 + 4*r^2*Derivative[1][\[Phi]][r]^2)) + 
        4*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
         (1 + 3*Derivative[1][J][\[Phi][r]]^2)*
         (20*r*Derivative[1][\[Phi]][r] + 144*r^2*Derivative[1][J][\[Phi][r]]^
            3*Derivative[1][\[Phi]][r]^2 + 45*r^3*Derivative[1][J][\[Phi][r]]^
            4*Derivative[1][\[Phi]][r]^3 + 9*r*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]*(14 + r^2*Derivative[1][\[Phi]][r]^2) + 
          4*Derivative[1][J][\[Phi][r]]*(9 + 7*r^2*Derivative[1][\[Phi]][r]^
              2)) + 16*r^4*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
         (468*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2 + 
          270*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3 + 
          3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (4 + 3*r^2*Derivative[1][\[Phi]][r]^2) + 
          36*Derivative[1][J][\[Phi][r]]^2*
           (-2 + 5*r^2*Derivative[1][\[Phi]][r]^2) + 
          2*(-6 + 7*r^2*Derivative[1][\[Phi]][r]^2) + 
          54*Derivative[1][J][\[Phi][r]]^3*(r*Derivative[1][\[Phi]][r] + 
            2*r^3*Derivative[1][\[Phi]][r]^3)) + 2*J[\[Phi][r]]^3*
         (-9216*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4 - 
          576*r^2*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
           (10*Derivative[1][J][\[Phi][r]] + 3*r*Derivative[1][\[Phi]][r]) + 
          16*r^4*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (-24 - 36*Derivative[1][J][\[Phi][r]]^2 + 
            6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            7*r^2*Derivative[1][\[Phi]][r]^2) + 4*r^6*\[Alpha]*
           Derivative[1][f][\[Phi][r]]*(54*Derivative[1][J][\[Phi][r]]^3 + 
            40*r*Derivative[1][\[Phi]][r] + 93*r*Derivative[1][J][\[Phi][r]]^
              2*Derivative[1][\[Phi]][r] + 2*Derivative[1][J][\[Phi][r]]*
             (36 + 7*r^2*Derivative[1][\[Phi]][r]^2)) + 
          r^8*(40 + 36*Derivative[1][J][\[Phi][r]]^4 + 
            40*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            60*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r] + 
            Derivative[1][J][\[Phi][r]]^2*(96 + 7*r^2*Derivative[1][\[Phi]][
                 r]^2))) + J[\[Phi][r]]^2*(-1536*\[Alpha]^4*
           Derivative[1][f][\[Phi][r]]^4*(36 + 27*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r] + 
            4*r^2*Derivative[1][\[Phi]][r]^2) + 192*r^2*\[Alpha]^3*
           Derivative[1][f][\[Phi][r]]^3*(-102*r*Derivative[1][J][\[Phi][r]]^
              2*Derivative[1][\[Phi]][r] + r*Derivative[1][\[Phi]][r]*
             (-54 + r^2*Derivative[1][\[Phi]][r]^2) + 
            4*Derivative[1][J][\[Phi][r]]*(-45 + r^2*Derivative[1][\[Phi]][r]^
                2)) + 48*r^4*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (-24 + 18*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
              r] + 14*r^2*Derivative[1][\[Phi]][r]^2 + 
            3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (4 + r^2*Derivative[1][\[Phi]][r]^2) + 
            12*Derivative[1][J][\[Phi][r]]^2*(-6 + 5*r^2*Derivative[1][
                  \[Phi]][r]^2)) + r^8*(80 + 120*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r] + 
            180*r*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r] + 
            3*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (120 + r^2*Derivative[1][\[Phi]][r]^2) + 
            12*Derivative[1][J][\[Phi][r]]^4*(18 + 7*r^2*Derivative[1][
                  \[Phi]][r]^2) + 6*Derivative[1][J][\[Phi][r]]^2*
             (48 + 7*r^2*Derivative[1][\[Phi]][r]^2)) + 12*r^6*\[Alpha]*
           Derivative[1][f][\[Phi][r]]*(40*r*Derivative[1][\[Phi]][r] + 
            126*r*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r] + 
            3*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (62 + r^2*Derivative[1][\[Phi]][r]^2) + 
            4*Derivative[1][J][\[Phi][r]]*(18 + 7*r^2*Derivative[1][\[Phi]][
                 r]^2) + 4*Derivative[1][J][\[Phi][r]]^3*
             (27 + 19*r^2*Derivative[1][\[Phi]][r]^2))) + 
        2*J[\[Phi][r]]*(-36864*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*
           Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]^2 + 
          768*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4*
           (-27*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
              2 + 3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-18 + r^2*Derivative[1][\[Phi]][r]^2) - 
            4*(9 + 2*r^2*Derivative[1][\[Phi]][r]^2)) + 192*r^2*\[Alpha]^3*
           Derivative[1][f][\[Phi][r]]^3*(12*r^2*Derivative[1][J][\[Phi][r]]^
              3*Derivative[1][\[Phi]][r]^2 + r*Derivative[1][\[Phi]][r]*
             (-27 + r^2*Derivative[1][\[Phi]][r]^2) + 
            6*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (-17 + 2*r^2*Derivative[1][\[Phi]][r]^2) + 
            Derivative[1][J][\[Phi][r]]*(-90 + 4*r^2*Derivative[1][\[Phi]][r]^
                2)) + r^8*(1 + 3*Derivative[1][J][\[Phi][r]]^2)*
           (20 + 40*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            21*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2 + 
            3*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (20 + r^2*Derivative[1][\[Phi]][r]^2) + 
            3*Derivative[1][J][\[Phi][r]]^2*(12 + 7*r^2*Derivative[1][\[Phi]][
                 r]^2)) + 4*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (40*r*Derivative[1][\[Phi]][r] + 216*r^2*Derivative[1][J][\[Phi][
                r]]^5*Derivative[1][\[Phi]][r]^2 + 
            9*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (31 + r^2*Derivative[1][\[Phi]][r]^2) + 
            18*r*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
             (21 + 2*r^2*Derivative[1][\[Phi]][r]^2) + 
            6*Derivative[1][J][\[Phi][r]]*(12 + 7*r^2*Derivative[1][\[Phi]][
                 r]^2) + 6*Derivative[1][J][\[Phi][r]]^3*
             (27 + 38*r^2*Derivative[1][\[Phi]][r]^2)) + 48*r^4*\[Alpha]^2*
           Derivative[1][f][\[Phi][r]]^2*(-8 + 7*r^2*Derivative[1][\[Phi]][r]^
              2 + 78*r^2*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^2 + 3*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(2 + r^2*Derivative[1][\[Phi]][r]^2) + 
            12*Derivative[1][J][\[Phi][r]]^2*(-3 + 5*r^2*Derivative[1][
                  \[Phi]][r]^2) + 18*Derivative[1][J][\[Phi][r]]^3*
             (r*Derivative[1][\[Phi]][r] + r^3*Derivative[1][\[Phi]][r]^
                3)))) + 110592*\[Alpha]^7*B[r]^8*Derivative[1][f][\[Phi][r]]^
        6*Derivative[1][\[Phi]][r]^3*(2*r*Derivative[1][\[Phi]][r]*
         (64 + 64*J[\[Phi][r]]^2 + 16*r^2*Derivative[1][\[Phi]][r]^2 - 
          32*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 - 
          5*r^4*Derivative[1][\[Phi]][r]^4 + 16*J[\[Phi][r]]*
           (8 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            r^2*Derivative[1][\[Phi]][r]^2) + Derivative[1][J][\[Phi][r]]*
           (16*r*Derivative[1][\[Phi]][r] - 22*r^3*Derivative[1][\[Phi]][r]^
              3))*Derivative[2][f][\[Phi][r]] - Derivative[1][f][\[Phi][r]]*
         (128 + 128*J[\[Phi][r]]^2 + 200*r^2*Derivative[1][\[Phi]][r]^2 + 
          128*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 - 
          25*r^4*Derivative[1][\[Phi]][r]^4 + 288*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          60*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          16*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (16 + r^2*Derivative[1][\[Phi]][r]^2*(5 + 12*Derivative[2][J][
                \[Phi][r]])) + 8*J[\[Phi][r]]*
           (32 - 32*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            r^2*Derivative[1][\[Phi]][r]^2*(25 + 36*Derivative[2][J][
                \[Phi][r]])))) + 18432*\[Alpha]^6*B[r]^7*
       Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^2*
       (r^2*Derivative[1][\[Phi]][r]*(-512 - 512*J[\[Phi][r]]^3 - 
          144*r^2*Derivative[1][\[Phi]][r]^2 + 416*r^3*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
          77*r^4*Derivative[1][\[Phi]][r]^4 - 48*J[\[Phi][r]]^2*
           (32 + 8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            3*r^2*Derivative[1][\[Phi]][r]^2) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-12 + 91*r^2*Derivative[1][\[Phi]][r]^2) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-384 + 232*r^2*Derivative[1][\[Phi]][r]^2 + 
            9*r^4*Derivative[1][\[Phi]][r]^4) + J[\[Phi][r]]*
           (-1536 - 288*r^2*Derivative[1][\[Phi]][r]^2 - 
            24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            77*r^4*Derivative[1][\[Phi]][r]^4 + 8*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(-96 + 
              29*r^2*Derivative[1][\[Phi]][r]^2)))*Derivative[2][f][
          \[Phi][r]] - 8*\[Alpha]*Derivative[1][f][\[Phi][r]]^2*
         Derivative[1][\[Phi]][r]*(-416 - 416*J[\[Phi][r]]^2 - 
          468*r^2*Derivative[1][\[Phi]][r]^2 - 416*r^2*
           Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
          65*r^4*Derivative[1][\[Phi]][r]^4 - 848*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
          146*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (208 + 5*r^2*Derivative[1][\[Phi]][r]^2*(9 + 28*Derivative[2][J][
                \[Phi][r]])) - 4*J[\[Phi][r]]*(208 - 
            208*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            r^2*Derivative[1][\[Phi]][r]^2*(117 + 212*Derivative[2][J][
                \[Phi][r]]))) + r*Derivative[1][f][\[Phi][r]]*
         (448 + 448*J[\[Phi][r]]^3 + 800*r^2*Derivative[1][\[Phi]][r]^2 + 
          272*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 - 
          165*r^4*Derivative[1][\[Phi]][r]^4 - 3328*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          576*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 196*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 1152*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] - 520*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] + 40*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] + 16*J[\[Phi][r]]^2*
           (84 - 75*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            Derivative[1][\[Phi]][r]^2*(-208*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 2*r^2*(25 + 36*Derivative[2][J][\[Phi][r]]))) - 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (600 - 2*Derivative[1][\[Phi]][r]^2*(-32*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 5*r^2*(1 + 30*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(-440*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(15 + 127*Derivative[2][J][\[Phi][r]]))) - 
          4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-120 + Derivative[1][\[Phi]][r]^2*(-288*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(61 + 312*Derivative[2][J][\[Phi][r]]))) + 
          J[\[Phi][r]]*(1344 + 480*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 64*Derivative[1][\[Phi]][r]^2*
             (-104*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(25 + 
                36*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^4*
             (576*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              5*r^4*(33 + 104*Derivative[2][J][\[Phi][r]])) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-600 + Derivative[1][\[Phi]][r]^2*(-32*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 5*r^2*(1 + 30*Derivative[2][J][
                    \[Phi][r]])))))) + r^2*B[r]*(1 + J[\[Phi][r]])*
       (32*r^9*J[\[Phi][r]]^6 + r^9*(1 + 3*Derivative[1][J][\[Phi][r]]^2)*
         (2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])^3*
         (4 + 24*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r] + 
          Derivative[1][J][\[Phi][r]]^2*(12 - 3*Derivative[1][\[Phi]][r]^2*
             (r^2 - 16*\[Alpha]*Derivative[2][f][\[Phi][r]])) + 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (1 - 6*Derivative[2][J][\[Phi][r]]) + 6*Derivative[1][\[Phi]][r]^2*
           (4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
            r^2*Derivative[2][J][\[Phi][r]])) + 24576*\[Alpha]^6*
         Derivative[1][f][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^3*
         (48*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r] + 
          4*r*Derivative[1][\[Phi]][r]*(1 + 4*Derivative[2][J][\[Phi][r]]) - 
          3*Derivative[1][J][\[Phi][r]]*(20 + r^2*Derivative[1][\[Phi]][r]^2*
             (1 + 2*Derivative[2][J][\[Phi][r]]))) + 16*r^5*J[\[Phi][r]]^5*
         (-720*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2 + 
          24*r*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (3*r*Derivative[1][J][\[Phi][r]] + 2*Derivative[1][\[Phi]][r]*
             (r^2 + 4*\[Alpha]*Derivative[2][f][\[Phi][r]])) + 
          r^4*(12 + 12*Derivative[1][J][\[Phi][r]]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (5 - 12*Derivative[2][J][\[Phi][r]]) + 
            3*Derivative[1][\[Phi]][r]^2*(4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*Derivative[2][J][\[Phi][r]]))) + 
        3072*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][
          r]*(504*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
            3 - 2*(48 + r^2*Derivative[1][\[Phi]][r]^2*
             (1 - 92*Derivative[2][J][\[Phi][r]]) + 
            r^4*Derivative[1][\[Phi]][r]^4*(1 + 2*Derivative[2][J][
                \[Phi][r]])) + 32*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]*(-27 + Derivative[1][\[Phi]][r]^2*
             (-4*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(3 + 
                Derivative[2][J][\[Phi][r]]))) - 
          3*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (16 + Derivative[1][\[Phi]][r]^2*(-16*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(11 + 20*Derivative[2][J][\[Phi][r]])))) - 
        128*r^2*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
         (-1800*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
            4 + 576*Derivative[1][\[Phi]][r]*(r^2 + 2*\[Alpha]*
             Derivative[2][f][\[Phi][r]]) - 3*Derivative[1][\[Phi]][r]^5*
           (4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
            r^6*Derivative[2][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^3*
           (288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
            2*r^4*(-49 + 108*Derivative[2][J][\[Phi][r]])) + 
          9*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^3*
           (-456 + 5*Derivative[1][\[Phi]][r]^2*(-16*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(3 + 4*Derivative[2][J][\[Phi][r]]))) + 
          r*Derivative[1][J][\[Phi][r]]*(1728 + Derivative[1][\[Phi]][r]^4*
             (-72*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 29*r^4*(-1 + 
                6*Derivative[2][J][\[Phi][r]])) - 24*Derivative[1][\[Phi]][r]^
              2*(-36*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*(17 + 30*Derivative[2][J][\[Phi][r]]))) + 
          12*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
           (18 + Derivative[1][\[Phi]][r]^2*(-48*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-49 + 68*Derivative[2][J][\[Phi][r]]))) + 
          3*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (1392 + 8*Derivative[1][\[Phi]][r]^4*(r^4 - 10*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^2*
             (240*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-589 + 
                84*Derivative[2][J][\[Phi][r]])))) - 12*r^6*\[Alpha]*
         Derivative[1][f][\[Phi][r]]*(2 + r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r])*(-216*r^4*Derivative[1][J][\[Phi][r]]^6*
           Derivative[1][\[Phi]][r]^3 - 2*r*Derivative[1][J][\[Phi][r]]*
           (24 + Derivative[1][\[Phi]][r]^2*(48*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 4*r^2*(6 - 11*Derivative[2][J][\[Phi][r]])) + 
            3*Derivative[1][\[Phi]][r]^4*(4*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*Derivative[2][J][\[Phi][r]])) - 
          4*Derivative[1][\[Phi]][r]*(4*\[Alpha]*
             (8 + 3*r^2*Derivative[1][\[Phi]][r]^2)*Derivative[2][f][
              \[Phi][r]] + r^2*(8 + 3*r^2*Derivative[1][\[Phi]][r]^2*
               Derivative[2][J][\[Phi][r]])) + 2*Derivative[1][J][\[Phi][r]]^
            2*Derivative[1][\[Phi]][r]*(-8*(17*r^2 + 24*\[Alpha]*
               Derivative[2][f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^2*
             (-168*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(-3 + 2*Derivative[2][J][\[Phi][r]]))) + 
          3*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^2*
           (-208 + Derivative[1][\[Phi]][r]^2*(-80*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(7 + 4*Derivative[2][J][\[Phi][r]]))) - 
          2*r*Derivative[1][J][\[Phi][r]]^3*(72 + 6*Derivative[1][\[Phi]][r]^
              2*(24*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(29 - 
                24*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (80*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(-3 + 10*Derivative[2][J][\[Phi][r]]))) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
           (-264 + Derivative[1][\[Phi]][r]^2*(-272*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-41 + 84*Derivative[2][J][\[Phi][r]])))) - 
        768*r*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4*
         (-1080*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
            4 + 4*(72 + Derivative[1][\[Phi]][r]^2*
             (96*\[Alpha]*Derivative[2][f][\[Phi][r]] + 15*r^2*(3 - 
                4*Derivative[2][J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^
              4*(8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(-1 + 6*Derivative[2][J][\[Phi][r]]))) + 
          3*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (-388 + 5*Derivative[1][\[Phi]][r]^2*(-16*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(5 + 8*Derivative[2][J][\[Phi][r]]))) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (948 + Derivative[1][\[Phi]][r]^2*(112*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-149 + 108*Derivative[2][J][\[Phi][r]]))) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (1800 + Derivative[1][\[Phi]][r]^4*(-40*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^4*(9 + 10*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^2*(352*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - 2*r^2*(187 + 180*Derivative[2][J][\[Phi][
                   r]])))) - 96*r^5*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
         (120 - 360*r^4*Derivative[1][J][\[Phi][r]]^6*
           Derivative[1][\[Phi]][r]^4 + 8*r^2*Derivative[1][\[Phi]][r]^2*
           (-7 + 8*Derivative[2][J][\[Phi][r]]) - 
          6*Derivative[1][\[Phi]][r]^4*(4*r^2*\[Alpha]*Derivative[2][f][
              \[Phi][r]] + r^4*Derivative[2][J][\[Phi][r]]) - 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (8 + Derivative[1][\[Phi]][r]^2*(48*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 4*r^2*(16 - 33*Derivative[2][J][\[Phi][r]])) + 
            96*Derivative[2][J][\[Phi][r]] + 3*Derivative[1][\[Phi]][r]^4*
             (4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*Derivative[2][J][\[Phi][r]])) + 
          6*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
           (-212 + 5*Derivative[1][\[Phi]][r]^2*(-8*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(1 + Derivative[2][J][\[Phi][r]]))) + 
          Derivative[1][J][\[Phi][r]]^2*(336 + Derivative[1][\[Phi]][r]^4*
             (-264*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              5*r^4*(-1 + 6*Derivative[2][J][\[Phi][r]])) + 
            2*Derivative[1][\[Phi]][r]^2*(-96*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-313 + 12*Derivative[2][J][\[Phi][r]]))) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (-576 + Derivative[1][\[Phi]][r]^2*(-304*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-57 + 124*Derivative[2][J][\[Phi][r]]))) + 
          r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (108 + Derivative[1][\[Phi]][r]^4*(-120*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^4*(7 - 10*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^2*(-336*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-635 + 412*Derivative[2][J][\[Phi][
                   r]])))) + 8*r*J[\[Phi][r]]^4*
         (-27648*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4 - 
          9216*r*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
           (3*r*Derivative[1][J][\[Phi][r]] + Derivative[1][\[Phi]][r]*
             (r^2 + 2*\[Alpha]*Derivative[2][f][\[Phi][r]])) - 
          96*r^4*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (75 + 42*Derivative[1][J][\[Phi][r]]^2 + 
            r^2*Derivative[1][\[Phi]][r]^2*(-7 + 8*Derivative[2][J][
                \[Phi][r]]) - r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(1 + 12*Derivative[2][J][\[Phi][r]])) + 
          r^8*(36*Derivative[1][J][\[Phi][r]]^4 - 
            72*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-1 + Derivative[2][J][\[Phi][r]]) + 
            6*Derivative[1][J][\[Phi][r]]^2*(20 + Derivative[1][\[Phi]][r]^2*(
                r^2 + 20*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                3*r^2*Derivative[2][J][\[Phi][r]])) + 
            30*(2 + Derivative[1][\[Phi]][r]^2*(4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*Derivative[2][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (50 - 120*Derivative[2][J][\[Phi][r]] + 9*Derivative[1][\[Phi]][
                 r]^2*(4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*Derivative[2][J][\[Phi][r]]))) + 12*r^5*\[Alpha]*
           Derivative[1][f][\[Phi][r]]*(36*r*Derivative[1][J][\[Phi][r]]^3 + 
            2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (37*r^2 + 48*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            2*r*Derivative[1][J][\[Phi][r]]*(30 + Derivative[1][\[Phi]][r]^2*(
                20*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(8 - 11*Derivative[2][J][\[Phi][r]]))) + 
            Derivative[1][\[Phi]][r]*(4*\[Alpha]*(40 + 3*r^2*
                 Derivative[1][\[Phi]][r]^2)*Derivative[2][f][\[Phi][r]] + 
              r^2*(40 + 3*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                  \[Phi][r]])))) + 4*J[\[Phi][r]]^3*
         (-73728*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r] + 48*r^5*\[Alpha]^2*
           Derivative[1][f][\[Phi][r]]^2*(-600 - 
            54*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r] + 
            Derivative[1][J][\[Phi][r]]^2*(-672 + Derivative[1][\[Phi]][r]^2*(
                96*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(313 - 12*Derivative[2][J][\[Phi][r]]))) - 
            16*r^2*Derivative[1][\[Phi]][r]^2*(-7 + 8*Derivative[2][J][
                \[Phi][r]]) + 2*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(8 + Derivative[1][\[Phi]][r]^2*(
                12*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(16 - 33*Derivative[2][J][\[Phi][r]])) + 
              96*Derivative[2][J][\[Phi][r]]) + 3*Derivative[1][\[Phi]][r]^4*
             (4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*Derivative[2][J][\[Phi][r]])) + 2304*r*\[Alpha]^4*
           Derivative[1][f][\[Phi][r]]^4*(-96 - 150*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^
              2*(-32*\[Alpha]*Derivative[2][f][\[Phi][r]] + 5*r^2*(-3 + 
                4*Derivative[2][J][\[Phi][r]]))) + 12*r^6*\[Alpha]*
           Derivative[1][f][\[Phi][r]]*(300*r^2*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r] + 2*r*Derivative[1][J][\[Phi][r]]^3*
             (144 + Derivative[1][\[Phi]][r]^2*(120*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(121 - 72*Derivative[2][J][\[Phi][r]]))) + 
            2*r*Derivative[1][J][\[Phi][r]]*(120 + Derivative[1][\[Phi]][r]^
                2*(160*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                8*r^2*(8 - 11*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^4*(4*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]*(4*\[Alpha]*(20 + 3*r^2*
                 Derivative[1][\[Phi]][r]^2)*Derivative[2][f][\[Phi][r]] + 
              r^2*(20 + 3*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]*(592*r^2 + 768*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] - 3*Derivative[1][\[Phi]][r]^2*(-64*r^2*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + r^4*(-5 + 
                  8*Derivative[2][J][\[Phi][r]])))) + 
          r^9*(252*r*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r] + 
            40*(4 + 3*Derivative[1][\[Phi]][r]^2*(4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*Derivative[2][J][\[Phi][r]])) + 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (25 - 60*Derivative[2][J][\[Phi][r]] + 9*Derivative[1][\[Phi]][
                 r]^2*(4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*Derivative[2][J][\[Phi][r]])) + 
            3*Derivative[1][J][\[Phi][r]]^2*(160 + 16*Derivative[1][\[Phi]][
                 r]^2*(r^2 + 20*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                3*r^2*Derivative[2][J][\[Phi][r]]) + 3*Derivative[1][\[Phi]][
                 r]^4*(4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*Derivative[2][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-288*(-1 + Derivative[2][J][\[Phi][r]]) + Derivative[1][\[Phi]][
                 r]^2*(180*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-1 + 9*Derivative[2][J][\[Phi][r]]))) - 
            18*Derivative[1][J][\[Phi][r]]^4*(-16 + Derivative[1][\[Phi]][r]^
                2*(-16*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-7 + 12*Derivative[2][J][\[Phi][r]])))) - 
          64*r^2*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
           (2088*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r] + 
            1152*Derivative[1][\[Phi]][r]*(r^2 + 2*\[Alpha]*Derivative[2][f][
                \[Phi][r]]) + Derivative[1][\[Phi]][r]^3*
             (144*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(-49 + 108*Derivative[2][J][\[Phi][r]])) - 
            12*r*Derivative[1][J][\[Phi][r]]*(-288 + Derivative[1][\[Phi]][r]^
                2*(-36*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(17 + 30*Derivative[2][J][\[Phi][r]]))))) + 
        J[\[Phi][r]]*(98304*\[Alpha]^6*Derivative[1][f][\[Phi][r]]^6*
           Derivative[1][\[Phi]][r]^3*(-15*Derivative[1][J][\[Phi][r]] + 
            r*Derivative[1][\[Phi]][r]*(1 + 4*Derivative[2][J][\[Phi][r]])) - 
          6144*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][
            r]*(144 + 24*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 2*r^2*Derivative[1][\[Phi]][r]^2*
             (1 - 92*Derivative[2][J][\[Phi][r]]) + 
            r^4*Derivative[1][\[Phi]][r]^4*(1 + 2*Derivative[2][J][
                \[Phi][r]]) - 16*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(-54 + Derivative[1][\[Phi]][r]^2*(
                -4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(3 + Derivative[2][J][\[Phi][r]])))) + 
          r^9*(2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])^2*
           (48 + 468*r*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][
              r] + 60*Derivative[1][\[Phi]][r]^2*(4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*Derivative[2][J][\[Phi][r]]) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (13 - 60*Derivative[2][J][\[Phi][r]] + 3*Derivative[1][\[Phi]][
                 r]^2*(4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*Derivative[2][J][\[Phi][r]])) - 
            18*Derivative[1][J][\[Phi][r]]^4*(-16 + Derivative[1][\[Phi]][r]^
                2*(r^2 - 48*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                4*r^2*Derivative[2][J][\[Phi][r]])) + 
            3*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (112 - 192*Derivative[2][J][\[Phi][r]] + Derivative[1][\[Phi]][
                 r]^2*(40*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-1 + 6*Derivative[2][J][\[Phi][r]]))) + 
            16*Derivative[1][J][\[Phi][r]]^2*(15 + Derivative[1][\[Phi]][r]^
                2*(60*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-1 + 6*Derivative[2][J][\[Phi][r]])))) + 
          24*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (528*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              3 + 4*r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^2*(444 + Derivative[1][\[Phi]][r]^2*(
                128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(5 - 24*Derivative[2][J][\[Phi][r]]))) + 
            4*r*Derivative[1][J][\[Phi][r]]*(60 + Derivative[1][\[Phi]][r]^2*(
                160*\[Alpha]*Derivative[2][f][\[Phi][r]] + 8*r^2*
                 (8 - 11*Derivative[2][J][\[Phi][r]])) + 
              9*Derivative[1][\[Phi]][r]^4*(4*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*Derivative[2][J][\[Phi][r]])) + 
            16*Derivative[1][\[Phi]][r]*(4*\[Alpha]*(10 + 3*r^2*
                 Derivative[1][\[Phi]][r]^2)*Derivative[2][f][\[Phi][r]] + 
              r^2*(10 + 3*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                  \[Phi][r]])) + 2*r*Derivative[1][J][\[Phi][r]]^3*
             (288 + Derivative[1][\[Phi]][r]^2*(720*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 6*r^2*(121 - 72*Derivative[2][J][\[Phi][
                     r]])) + Derivative[1][\[Phi]][r]^4*(328*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^4*(-1 + 6*Derivative[2][J][
                    \[Phi][r]]))) + 2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]*(592*r^2 + 768*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 3*Derivative[1][\[Phi]][r]^4*(4*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^6*Derivative[2][J][
                  \[Phi][r]]) - 9*Derivative[1][\[Phi]][r]^2*(-64*r^2*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + r^4*(-5 + 
                  8*Derivative[2][J][\[Phi][r]]))) + 
            r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
             (1800 + 16*Derivative[1][\[Phi]][r]^2*(86*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(32 - 39*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                80*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(-3 + 10*Derivative[2][J][\[Phi][r]])))) + 
          96*r^5*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (-600 + 1272*r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^3 + 2*r^2*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^2*(1152 + Derivative[1][\[Phi]][r]^2*(
                304*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(57 - 124*Derivative[2][J][\[Phi][r]]))) - 
            32*r^2*Derivative[1][\[Phi]][r]^2*(-7 + 8*Derivative[2][J][
                \[Phi][r]]) + 18*Derivative[1][\[Phi]][r]^4*
             (4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*Derivative[2][J][\[Phi][r]]) + 2*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(16 + Derivative[1][\[Phi]][
                 r]^2*(72*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                6*r^2*(16 - 33*Derivative[2][J][\[Phi][r]])) + 
              192*Derivative[2][J][\[Phi][r]] + 3*Derivative[1][\[Phi]][r]^4*(
                4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*Derivative[2][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-324 + Derivative[1][\[Phi]][r]^2*(672*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 2*r^2*(635 - 
                  412*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^4*(120*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(-7 + 10*Derivative[2][J][\[Phi][r]]))) - 
            2*Derivative[1][J][\[Phi][r]]^2*(672 + Derivative[1][\[Phi]][r]^
                4*(-264*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                5*r^4*(-1 + 6*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^2*(-96*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-313 + 12*Derivative[2][J][\[Phi][
                     r]])))) - 256*r^2*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^
            3*(-2052*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^3 - 3*(-384*Derivative[1][\[Phi]][r]*(
                r^2 + 2*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^3*(-144*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(49 - 108*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^5*(4*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*Derivative[2][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*(3456 + Derivative[1][\[Phi]][r]^4*(
                -72*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                29*r^4*(-1 + 6*Derivative[2][J][\[Phi][r]])) - 
              36*Derivative[1][\[Phi]][r]^2*(-36*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(17 + 30*Derivative[2][J][\[Phi][r]]))) + 
            6*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
             (36 + Derivative[1][\[Phi]][r]^2*(-48*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-49 + 68*Derivative[2][J][\[Phi][r]]))) + 
            3*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (2088 + 4*Derivative[1][\[Phi]][r]^4*(r^4 - 10*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^2*(
                240*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-589 + 84*Derivative[2][J][\[Phi][r]])))) - 
          768*r*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4*
           (-1164*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
              3 + 4*(288 - 9*Derivative[1][\[Phi]][r]^2*(-32*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 5*r^2*(-3 + 4*Derivative[2][J][
                    \[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^4*(
                8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(-1 + 6*Derivative[2][J][\[Phi][r]]))) + 
            2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (1896 + Derivative[1][\[Phi]][r]^2*(112*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-149 + 
                  108*Derivative[2][J][\[Phi][r]]))) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (5400 + Derivative[1][\[Phi]][r]^4*(-40*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(9 + 10*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^2*(704*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - 4*r^2*(187 + 
                  180*Derivative[2][J][\[Phi][r]]))))) + 
        2*J[\[Phi][r]]^2*(3072*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]*(-144 - 432*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + r^2*Derivative[1][\[Phi]][r]^2*
             (-1 + 92*Derivative[2][J][\[Phi][r]])) + 48*r^5*\[Alpha]^2*
           Derivative[1][f][\[Phi][r]]^2*(1152*r^2*Derivative[1][J][\[Phi][
                r]]^4*Derivative[1][\[Phi]][r]^2 + 
            r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-324 + Derivative[1][\[Phi]][r]^2*(336*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(635 - 412*Derivative[2][
                     J][\[Phi][r]]))) + Derivative[1][J][\[Phi][r]]^2*
             (-2016 + Derivative[1][\[Phi]][r]^2*(576*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 6*r^2*(313 - 
                  12*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(264*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                5*r^4*(1 - 6*Derivative[2][J][\[Phi][r]]))) + 
            3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (16 + Derivative[1][\[Phi]][r]^2*(48*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 4*r^2*(16 - 33*Derivative[2][J][\[Phi][r]])) + 
              192*Derivative[2][J][\[Phi][r]] + Derivative[1][\[Phi]][r]^4*(
                4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*Derivative[2][J][\[Phi][r]])) + 
            6*(-200 - 8*r^2*Derivative[1][\[Phi]][r]^2*(-7 + 
                8*Derivative[2][J][\[Phi][r]]) + 3*Derivative[1][\[Phi]][r]^
                4*(4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*Derivative[2][J][\[Phi][r]]))) + 
          r^9*(2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])*
           (540*r*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r] + 
            Derivative[1][J][\[Phi][r]]^4*(432 + Derivative[1][\[Phi]][r]^2*(
                864*\[Alpha]*Derivative[2][f][\[Phi][r]] + 6*r^2*
                 (11 - 36*Derivative[2][J][\[Phi][r]]))) + 
            120*(1 + Derivative[1][\[Phi]][r]^2*(4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*Derivative[2][J][\[Phi][r]])) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (35 - 120*Derivative[2][J][\[Phi][r]] + 12*Derivative[1][\[Phi]][
                 r]^2*(4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][J][\[Phi][r]]^2*(480 + 2*Derivative[1][\[Phi]][r]^
                2*(r^2 + 720*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                12*r^2*Derivative[2][J][\[Phi][r]]) + 3*Derivative[1][\[Phi]][
                 r]^4*(4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*Derivative[2][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (624 - 864*Derivative[2][J][\[Phi][r]] + Derivative[1][\[Phi]][
                 r]^2*(360*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                7*r^2*(-1 + 6*Derivative[2][J][\[Phi][r]])))) + 
          12*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (888*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
              2 + 12*r*Derivative[1][J][\[Phi][r]]*
             (40 + Derivative[1][\[Phi]][r]^2*(80*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 4*r^2*(8 - 11*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^4*(4*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]*(4*\[Alpha]*(40 + 9*r^2*
                 Derivative[1][\[Phi]][r]^2)*Derivative[2][f][\[Phi][r]] + 
              r^2*(40 + 9*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                  \[Phi][r]])) + r*Derivative[1][J][\[Phi][r]]^3*
             (864 + Derivative[1][\[Phi]][r]^2*(1440*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 12*r^2*(121 - 
                  72*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(328*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                3*r^4*(-1 + 6*Derivative[2][J][\[Phi][r]]))) + 
            3*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (592*r^2 + 768*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              Derivative[1][\[Phi]][r]^4*(4*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*Derivative[2][J][\[Phi][r]]) - 
              6*Derivative[1][\[Phi]][r]^2*(-64*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(-5 + 8*Derivative[2][J][\[Phi][r]]))) - 
            8*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
             (-225 + Derivative[1][\[Phi]][r]^2*(-86*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-32 + 39*Derivative[2][J][
                    \[Phi][r]])))) + 64*r^2*\[Alpha]^3*
           Derivative[1][f][\[Phi][r]]^3*(-216*r^3*Derivative[1][J][\[Phi][
                r]]^3*Derivative[1][\[Phi]][r]^2 + 
            3*(-1152*Derivative[1][\[Phi]][r]*(r^2 + 2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^3*(
                -288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                2*r^4*(49 - 108*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^5*(4*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*Derivative[2][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*(-10368 + Derivative[1][\[Phi]][r]^
                4*(72*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                29*r^4*(1 - 6*Derivative[2][J][\[Phi][r]])) + 
              72*Derivative[1][\[Phi]][r]^2*(-36*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(17 + 30*Derivative[2][J][\[Phi][r]]))) - 
            3*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (4176 + Derivative[1][\[Phi]][r]^2*(240*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-589 + 
                  84*Derivative[2][J][\[Phi][r]])))) - 768*r*\[Alpha]^4*
           Derivative[1][f][\[Phi][r]]^4*(864 + 948*r^2*
             Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            Derivative[1][\[Phi]][r]^2*(576*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 90*r^2*(3 - 4*Derivative[2][J][\[Phi][r]])) + 
            4*Derivative[1][\[Phi]][r]^4*(8*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(-1 + 6*Derivative[2][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (2700 + Derivative[1][\[Phi]][r]^2*(176*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(187 + 180*Derivative[2][
                     J][\[Phi][r]])))))) - 384*\[Alpha]^5*B[r]^6*
       Derivative[1][f][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
       (-4*r^3*Derivative[1][\[Phi]][r]*(1344 + 1344*J[\[Phi][r]]^4 + 
          320*r^2*Derivative[1][\[Phi]][r]^2 - 506*r^4*
           Derivative[1][\[Phi]][r]^4 - 2112*r^4*Derivative[1][J][\[Phi][r]]^
            4*Derivative[1][\[Phi]][r]^4 - 44*r^3*Derivative[1][J][\[Phi][r]]^
            3*Derivative[1][\[Phi]][r]^3*(42 + 11*r^2*
             Derivative[1][\[Phi]][r]^2) + 16*J[\[Phi][r]]^3*
           (336 + 105*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + 20*r^2*Derivative[1][\[Phi]][r]^2) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (792 - 1090*r^2*Derivative[1][\[Phi]][r]^2 + 
            13*r^4*Derivative[1][\[Phi]][r]^4) + Derivative[1][J][\[Phi][r]]*
           (1680*r*Derivative[1][\[Phi]][r] - 1004*r^3*
             Derivative[1][\[Phi]][r]^3 - 123*r^5*Derivative[1][\[Phi]][r]^
              5) + J[\[Phi][r]]^2*(8064 + 960*r^2*Derivative[1][\[Phi]][r]^
              2 + 1584*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 - 506*r^4*Derivative[1][\[Phi]][r]^
              4 + Derivative[1][J][\[Phi][r]]*(5040*r*Derivative[1][\[Phi]][
                r] - 1004*r^3*Derivative[1][\[Phi]][r]^3)) + 
          J[\[Phi][r]]*(5376 + 960*r^2*Derivative[1][\[Phi]][r]^2 - 
            1848*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
              3 - 1012*r^4*Derivative[1][\[Phi]][r]^4 - 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-792 + 545*r^2*Derivative[1][\[Phi]][r]^2) + 
            Derivative[1][J][\[Phi][r]]*(5040*r*Derivative[1][\[Phi]][r] - 
              2008*r^3*Derivative[1][\[Phi]][r]^3 - 123*r^5*Derivative[1][
                  \[Phi]][r]^5)))*Derivative[2][f][\[Phi][r]] - 
        32*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
          2*(-8448 - 8448*J[\[Phi][r]]^2 - 7192*r^2*Derivative[1][\[Phi]][r]^
            2 - 8448*r^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]^2 + 997*r^4*Derivative[1][\[Phi]][r]^4 - 
          15968*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
          2180*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          128*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (132 + r^2*Derivative[1][\[Phi]][r]^2*(23 + 82*Derivative[2][J][
                \[Phi][r]])) - 8*J[\[Phi][r]]*(2112 - 
            2112*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            r^2*Derivative[1][\[Phi]][r]^2*(899 + 1996*Derivative[2][J][
                \[Phi][r]]))) + 8*r*\[Alpha]*Derivative[1][f][\[Phi][r]]^2*
         Derivative[1][\[Phi]][r]*(11136 + 11136*J[\[Phi][r]]^3 + 
          14144*r^2*Derivative[1][\[Phi]][r]^2 + 9504*r^3*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 - 
          2898*r^4*Derivative[1][\[Phi]][r]^4 + 
          25*r^6*Derivative[1][\[Phi]][r]^6 - 33792*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          4864*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 1360*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 26368*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] - 8784*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] + 392*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] + 64*J[\[Phi][r]]^2*
           (522 - 456*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + Derivative[1][\[Phi]][r]^2*(-528*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(221 + 412*Derivative[2][J][\[Phi][r]]))) + 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-14592 + 16*Derivative[1][\[Phi]][r]^2*
             (116*\[Alpha]*Derivative[2][f][\[Phi][r]] + 7*r^2*(10 + 
                41*Derivative[2][J][\[Phi][r]])) - 3*Derivative[1][\[Phi]][r]^
              4*(-1304*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(193 + 562*Derivative[2][J][\[Phi][r]]))) - 
          8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-744 + Derivative[1][\[Phi]][r]^2*(-1024*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(437 + 2896*Derivative[2][J][
                  \[Phi][r]]))) + J[\[Phi][r]]*(33408 + 
            5952*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
              2 + 128*Derivative[1][\[Phi]][r]^2*(-528*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(221 + 412*Derivative[2][J][
                  \[Phi][r]])) - 2*Derivative[1][\[Phi]][r]^4*
             (2432*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              9*r^4*(161 + 488*Derivative[2][J][\[Phi][r]])) + 
            32*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-1824 + Derivative[1][\[Phi]][r]^2*(116*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^2*(10 + 
                  41*Derivative[2][J][\[Phi][r]]))))) + 
        r^2*Derivative[1][f][\[Phi][r]]*(3840 + 3840*J[\[Phi][r]]^4 + 
          5904*r^2*Derivative[1][\[Phi]][r]^2 - 3520*r^4*
           Derivative[1][\[Phi]][r]^4 + 2112*r^4*Derivative[1][J][\[Phi][r]]^
            4*Derivative[1][\[Phi]][r]^4 - 35*r^6*Derivative[1][\[Phi]][r]^
            6 - 104448*\[Alpha]*Derivative[1][\[Phi]][r]^2*
           Derivative[2][f][\[Phi][r]] - 19712*r^2*\[Alpha]*
           Derivative[1][\[Phi]][r]^4*Derivative[2][f][\[Phi][r]] + 
          10352*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*Derivative[2][f][
            \[Phi][r]] + 12096*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] - 13280*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] + 2096*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] + 48*J[\[Phi][r]]^3*
           (320 - 416*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + Derivative[1][\[Phi]][r]^2*(-2176*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 3*r^2*(41 + 84*Derivative[2][J][
                  \[Phi][r]]))) - 16*r^3*Derivative[1][J][\[Phi][r]]^3*
           Derivative[1][\[Phi]][r]^3*(-804 + Derivative[1][\[Phi]][r]^2*
             (-3136*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(23 + 
                528*Derivative[2][J][\[Phi][r]]))) + 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-9984 + 32*Derivative[1][\[Phi]][r]^2*(-848*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 3*r^2*(25 + 162*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (1152*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(25 + 392*Derivative[2][J][\[Phi][r]])) - 
            2*Derivative[1][\[Phi]][r]^4*(-8416*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 5*r^4*(41 + 772*Derivative[2][J][\[Phi][r]]))) - 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (720 + 4*Derivative[1][\[Phi]][r]^2*(-1184*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 3*r^2*(175 + 852*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-11696*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(161 + 1192*Derivative[2][J][\[Phi][r]]))) - 
          16*J[\[Phi][r]]^2*(-1440 + 90*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 2*Derivative[1][\[Phi]][r]^4*
             (616*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              5*r^4*(22 + 83*Derivative[2][J][\[Phi][r]])) - 
            9*Derivative[1][\[Phi]][r]^2*(-2176*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 3*r^2*(41 + 84*Derivative[2][J][\[Phi][r]])) - 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-936 + Derivative[1][\[Phi]][r]^2*(-848*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(25 + 
                  162*Derivative[2][J][\[Phi][r]])))) + 
          J[\[Phi][r]]*(15360 + 12864*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 - 64*Derivative[1][\[Phi]][r]^4*
             (616*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              5*r^4*(22 + 83*Derivative[2][J][\[Phi][r]])) + 
            144*Derivative[1][\[Phi]][r]^2*(-2176*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 3*r^2*(41 + 84*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(10352*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(-35 + 2096*Derivative[2][J][\[Phi][r]])) - 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (14976 - 32*Derivative[1][\[Phi]][r]^2*(-848*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(25 + 
                  162*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^4*(-8416*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                5*r^4*(41 + 772*Derivative[2][J][\[Phi][r]]))) - 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (360 + Derivative[1][\[Phi]][r]^2*(-1184*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(175 + 
                  852*Derivative[2][J][\[Phi][r]])))))) + 
      r*\[Alpha]*B[r]^2*(8*r^10*(1 + J[\[Phi][r]])*(1 + J[\[Phi][r]] + 
          3*Derivative[1][J][\[Phi][r]]^2)*Derivative[1][\[Phi]][r]^2*
         (2 + 2*J[\[Phi][r]] + r*Derivative[1][J][\[Phi][r]]*
            Derivative[1][\[Phi]][r])^2*(-6 - 6*J[\[Phi][r]]^2 + 
          3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
          6*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r] - 
          3*J[\[Phi][r]]*(4 + 12*Derivative[1][J][\[Phi][r]]^2 - 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
          Derivative[1][J][\[Phi][r]]^2*(-36 + r^2*Derivative[1][\[Phi]][r]^
              2))*Derivative[2][f][\[Phi][r]] - 12288*r*\[Alpha]^6*
         Derivative[1][f][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^5*
         (40 + 40*J[\[Phi][r]] - 32*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r] + r^2*Derivative[1][\[Phi]][r]^2)*
         (1 + 4*Derivative[2][J][\[Phi][r]]) + 2048*\[Alpha]^5*
         Derivative[1][f][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^2*
         (-576 - 576*J[\[Phi][r]]^3 - 864*r^2*Derivative[1][\[Phi]][r]^2 - 
          432*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
          19*r^4*Derivative[1][\[Phi]][r]^4 - 3072*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
          72*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          96*J[\[Phi][r]]^2*(18 - 60*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + r^2*Derivative[1][\[Phi]][r]^2*
             (9 + 32*Derivative[2][J][\[Phi][r]])) + 
          3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (1920 + 16*Derivative[1][\[Phi]][r]^2*(20*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 17*r^2*Derivative[2][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^4*(8*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - r^4*(3 + 10*Derivative[2][J][\[Phi][r]]))) + 
          12*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-264 + Derivative[1][\[Phi]][r]^2*(-64*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 5*r^2*(5 + 16*Derivative[2][J][\[Phi][r]]))) + 
          J[\[Phi][r]]*(-1728 - 3168*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 - 192*r^2*Derivative[1][\[Phi]][r]^2*
             (9 + 32*Derivative[2][J][\[Phi][r]]) + 
            r^4*Derivative[1][\[Phi]][r]^4*(19 + 72*Derivative[2][J][
                \[Phi][r]]) + 48*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(240 + Derivative[1][\[Phi]][r]^2*(
                20*\[Alpha]*Derivative[2][f][\[Phi][r]] + 17*r^2*
                 Derivative[2][J][\[Phi][r]])))) - 
        r^7*Derivative[1][f][\[Phi][r]]*(2 + 2*J[\[Phi][r]] + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])*
         (864*r^5*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^4 - 
          24*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^3*
           (-156 - 156*J[\[Phi][r]] + Derivative[1][\[Phi]][r]^2*
             (5*r^2 - 64*\[Alpha]*Derivative[2][f][\[Phi][r]])) + 
          3*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^2*
           (1968 + 1968*J[\[Phi][r]]^2 + Derivative[1][\[Phi]][r]^4*
             (r^4 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            J[\[Phi][r]]*(3936 + Derivative[1][\[Phi]][r]^2*(2944*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 4*r^2*(11 - 
                  108*Derivative[2][J][\[Phi][r]]))) + 
            Derivative[1][\[Phi]][r]^2*(2944*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 4*r^2*(11 - 108*Derivative[2][J][\[Phi][r]]))) + 
          16*(1 + J[\[Phi][r]])^4*Derivative[1][\[Phi]][r]*
           (2*(7*r^2 + 96*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            2*J[\[Phi][r]]*(7*r^2 + 96*\[Alpha]*Derivative[2][f][
                \[Phi][r]]) + Derivative[1][\[Phi]][r]^2*
             (168*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(-1 + 39*Derivative[2][J][\[Phi][r]]))) + 
          4*(1 + J[\[Phi][r]])^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]*(192*(r^2 + 12*\[Alpha]*Derivative[2][f][
                \[Phi][r]]) + 192*J[\[Phi][r]]^2*(r^2 + 12*\[Alpha]*
               Derivative[2][f][\[Phi][r]]) - 2*Derivative[1][\[Phi]][r]^2*
             (r^4 - 1680*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              150*r^4*Derivative[2][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^4*(r^6 + 96*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 32*r^6*Derivative[2][J][\[Phi][r]]) + 
            J[\[Phi][r]]*(384*(r^2 + 12*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]) - 2*Derivative[1][\[Phi]][r]^2*(r^4 - 
                1680*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                150*r^4*Derivative[2][J][\[Phi][r]]))) + 
          8*r^2*(1 + J[\[Phi][r]])*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]*(36 + 36*J[\[Phi][r]]^2 + 
            9*Derivative[1][\[Phi]][r]^2*(256*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(25 - 92*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(180*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(-5 + 39*Derivative[2][J][\[Phi][r]])) - 
            9*J[\[Phi][r]]*(-8 + Derivative[1][\[Phi]][r]^2*(-256*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-25 + 92*Derivative[2][J][
                    \[Phi][r]])))) + 2*r*(1 + J[\[Phi][r]])^3*
           Derivative[1][J][\[Phi][r]]*(144 + 144*J[\[Phi][r]]^2 + 
            8*Derivative[1][\[Phi]][r]^2*(144*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(47 - 186*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(976*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(9 + 296*Derivative[2][J][\[Phi][r]])) - 
            8*J[\[Phi][r]]*(-36 + Derivative[1][\[Phi]][r]^2*(-144*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-47 + 186*Derivative[2][
                     J][\[Phi][r]])))) + 2*r*(1 + J[\[Phi][r]])*
           Derivative[1][J][\[Phi][r]]^3*(432 + 432*J[\[Phi][r]]^3 + 
            24*Derivative[1][\[Phi]][r]^2*(144*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 7*r^2*(13 - 24*Derivative[2][J][\[Phi][r]])) - 
            3*Derivative[1][\[Phi]][r]^6*(4*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*Derivative[2][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^4*(3936*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(-47 + 384*Derivative[2][J][\[Phi][r]])) - 
            24*J[\[Phi][r]]^2*(-54 + Derivative[1][\[Phi]][r]^2*(
                -144*\[Alpha]*Derivative[2][f][\[Phi][r]] + 7*r^2*
                 (-13 + 24*Derivative[2][J][\[Phi][r]]))) + 
            J[\[Phi][r]]*(1296 + 48*Derivative[1][\[Phi]][r]^2*(144*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^2*(13 - 
                  24*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(3936*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(-47 + 384*Derivative[2][J][\[Phi][r]]))))) + 
        128*r^2*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^4*
         (1152 + 1152*J[\[Phi][r]]^5 + 3072*r^2*Derivative[1][\[Phi]][r]^2 - 
          4*r^4*Derivative[1][\[Phi]][r]^4 - 4320*r^5*
           Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^5 - 
          2*r^6*Derivative[1][\[Phi]][r]^6 + 25344*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] + 
          4608*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] - 216*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] - 6912*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] + 4272*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] - 58*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] - 96*J[\[Phi][r]]^4*
           (-60 - 363*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + 8*Derivative[1][\[Phi]][r]^2*(-33*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(-4 + 9*Derivative[2][J][\[Phi][r]]))) + 
          24*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (-1248 + 5*Derivative[1][\[Phi]][r]^2*(-64*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(9 + 16*Derivative[2][J][\[Phi][r]]))) - 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-22896 + Derivative[1][\[Phi]][r]^4*(1704*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^4*(-91 + 96*Derivative[2][J][
                  \[Phi][r]])) - 12*Derivative[1][\[Phi]][r]^2*
             (280*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-457 + 
                372*Derivative[2][J][\[Phi][r]]))) - 
          6*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (2376 + 5*Derivative[1][\[Phi]][r]^4*(-8*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^4*(1 + 2*Derivative[2][J][
                  \[Phi][r]])) - 4*Derivative[1][\[Phi]][r]^2*
             (-572*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(59 + 
                512*Derivative[2][J][\[Phi][r]]))) + 
          3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (11616 + 4*Derivative[1][\[Phi]][r]^6*(4*r^4*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^6*Derivative[2][J][
                \[Phi][r]]) - 48*Derivative[1][\[Phi]][r]^2*
             (-92*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(25 + 
                44*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-1072*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(205 + 896*Derivative[2][J][\[Phi][r]]))) + 
          4*J[\[Phi][r]]^3*(2880 + 11448*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 768*Derivative[1][\[Phi]][r]^2*
             (33*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(4 - 
                9*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (1152*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(-1 + 1068*Derivative[2][J][\[Phi][r]])) - 
            36*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-968 + Derivative[1][\[Phi]][r]^2*(-92*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(25 + 
                  44*Derivative[2][J][\[Phi][r]])))) + J[\[Phi][r]]^2*
           (-14256*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
              3 - 2*(-5760 + Derivative[1][\[Phi]][r]^4*(-6912*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 6*r^4*(1 - 1068*
                   Derivative[2][J][\[Phi][r]])) + 2304*Derivative[1][\[Phi]][
                 r]^2*(-33*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-4 + 9*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^6*(108*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*(1 + 29*Derivative[2][J][\[Phi][r]]))) + 
            24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (5724 + Derivative[1][\[Phi]][r]^2*(280*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-457 + 
                  372*Derivative[2][J][\[Phi][r]]))) + 
            3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (69696 - 144*Derivative[1][\[Phi]][r]^2*(-92*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(25 + 
                  44*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(-1072*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(205 + 896*Derivative[2][J][\[Phi][r]])))) + 
          2*J[\[Phi][r]]*(2880 - 14976*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 + 1536*Derivative[1][\[Phi]][r]^2*
             (33*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(4 - 
                9*Derivative[2][J][\[Phi][r]])) - 2*Derivative[1][\[Phi]][r]^
              6*(108*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(1 + 29*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(6912*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 6*r^4*(-1 + 1068*Derivative[2][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (68688 + Derivative[1][\[Phi]][r]^4*(-1704*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(91 - 96*Derivative[2][J][
                    \[Phi][r]])) + 24*Derivative[1][\[Phi]][r]^2*(
                280*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-457 + 372*Derivative[2][J][\[Phi][r]]))) + 
            12*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-1188 + Derivative[1][\[Phi]][r]^2*(-572*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(59 + 512*Derivative[2][J][
                    \[Phi][r]]))) + 3*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(23232 + 2*Derivative[1][\[Phi]][r]^6*(
                4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*Derivative[2][J][\[Phi][r]]) - 72*Derivative[1][\[Phi]][
                 r]^2*(-92*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                3*r^2*(25 + 44*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-1072*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(205 + 896*Derivative[2][J][\[Phi][
                     r]]))))) + 8*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]^2*
         (2592*J[\[Phi][r]]^6 - 2160*r^5*Derivative[1][J][\[Phi][r]]^7*
           Derivative[1][\[Phi]][r]^5 + 12*r^4*Derivative[1][J][\[Phi][r]]^6*
           Derivative[1][\[Phi]][r]^4*(-1176 + Derivative[1][\[Phi]][r]^2*
             (-320*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(29 + 
                16*Derivative[2][J][\[Phi][r]]))) + 16*J[\[Phi][r]]^5*
           (972 + 396*Derivative[1][J][\[Phi][r]]^2 + 
            6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (1 - 24*Derivative[2][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
              2*(-288*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              5*r^2*(-7 + 24*Derivative[2][J][\[Phi][r]]))) - 
          6*Derivative[1][J][\[Phi][r]]^2*(-1056 + 
            24*Derivative[1][\[Phi]][r]^2*(80*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(69 - 4*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(100*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(1 + 29*Derivative[2][J][\[Phi][r]])) - 
            16*Derivative[1][\[Phi]][r]^4*(-241*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(2 + 41*Derivative[2][J][\[Phi][r]]))) + 
          r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (1584 + Derivative[1][\[Phi]][r]^4*(-16608*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^4*(437 - 960*Derivative[2][J][
                  \[Phi][r]])) + 12*Derivative[1][\[Phi]][r]^6*
             (4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*Derivative[2][J][\[Phi][r]]) + 216*Derivative[1][\[Phi]][r]^
              2*(-72*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-73 + 
                100*Derivative[2][J][\[Phi][r]]))) - 
          3*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
           (9456 + Derivative[1][\[Phi]][r]^4*(-40*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^4*(3 + 2*Derivative[2][J][\[Phi][r]])) - 
            8*Derivative[1][\[Phi]][r]^2*(-832*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(19 + 182*Derivative[2][J][\[Phi][r]]))) - 
          3*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (5472 + 8*Derivative[1][\[Phi]][r]^2*(1312*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(231 - 764*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (1056*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(-29 + 184*Derivative[2][J][\[Phi][r]]))) - 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (Derivative[1][\[Phi]][r]^2*(3744*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 12*r^2*(47 - 348*Derivative[2][J][\[Phi][r]])) + 
            48*(-1 + 24*Derivative[2][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^4*(1528*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(13 + 424*Derivative[2][J][\[Phi][r]]))) - 
          2*(-1296 + Derivative[1][\[Phi]][r]^2*(2304*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 40*r^2*(7 - 24*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (1728*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(5 + 452*Derivative[2][J][\[Phi][r]]))) + 
          2*J[\[Phi][r]]^4*(19440 + 792*r*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r] + 40*Derivative[1][\[Phi]][r]^2*
             (-288*\[Alpha]*Derivative[2][f][\[Phi][r]] + 5*r^2*(-7 + 
                24*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^4*
             (1728*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(5 + 452*Derivative[2][J][\[Phi][r]])) + 
            72*Derivative[1][J][\[Phi][r]]^2*(220 + Derivative[1][\[Phi]][r]^
                2*(-80*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-69 + 4*Derivative[2][J][\[Phi][r]]))) + 
            12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (20 - 480*Derivative[2][J][\[Phi][r]] + Derivative[1][\[Phi]][r]^
                2*(-312*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-47 + 348*Derivative[2][J][\[Phi][r]])))) - 
          J[\[Phi][r]]*(14112*r^4*Derivative[1][J][\[Phi][r]]^6*
             Derivative[1][\[Phi]][r]^4 + 12*Derivative[1][J][\[Phi][r]]^2*
             (-2640 + 48*Derivative[1][\[Phi]][r]^2*(80*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(69 - 4*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*(100*r^4*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*(1 + 29*Derivative[2][J][\[Phi][r]])) - 
              24*Derivative[1][\[Phi]][r]^4*(-241*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(2 + 41*Derivative[2][J][
                    \[Phi][r]]))) - 2*r*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]*(3168 + Derivative[1][\[Phi]][r]^4*(
                -16608*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(437 - 960*Derivative[2][J][\[Phi][r]])) + 
              6*Derivative[1][\[Phi]][r]^6*(4*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*Derivative[2][J][\[Phi][r]]) + 
              324*Derivative[1][\[Phi]][r]^2*(-72*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-73 + 100*Derivative[2][J][\[Phi][
                     r]]))) - 24*r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^3*(-2364 + Derivative[1][\[Phi]][r]^2*(
                -832*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(19 + 182*Derivative[2][J][\[Phi][r]]))) + 
            3*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (16416 + 16*Derivative[1][\[Phi]][r]^2*(1312*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(231 - 764*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                1056*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(-29 + 184*Derivative[2][J][\[Phi][r]]))) + 
            6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (Derivative[1][\[Phi]][r]^2*(4992*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 16*r^2*(47 - 348*Derivative[2][J][\[Phi][
                     r]])) + 80*(-1 + 24*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(1528*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(13 + 424*Derivative[2][J][\[Phi][r]]))) + 
            8*(-1944 + Derivative[1][\[Phi]][r]^2*(2880*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 50*r^2*(7 - 
                  24*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(1728*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(5 + 452*Derivative[2][J][\[Phi][r]])))) - 
          2*J[\[Phi][r]]^3*(8208*r^2*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^2 - 48*Derivative[1][J][\[Phi][r]]^2*
             (660 + 6*Derivative[1][\[Phi]][r]^2*(-80*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-69 + 4*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(-241*r^2*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(2 + 41*Derivative[2][J][\[Phi][r]]))) - 
            36*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (88 + 3*Derivative[1][\[Phi]][r]^2*(-72*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-73 + 100*Derivative[2][
                     J][\[Phi][r]]))) + r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(48*Derivative[1][\[Phi]][r]^2*(
                312*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(47 - 348*Derivative[2][J][\[Phi][r]])) + 
              480*(-1 + 24*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(1528*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(13 + 424*Derivative[2][J][\[Phi][r]]))) + 
            4*(-6480 + Derivative[1][\[Phi]][r]^2*(5760*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 100*r^2*(7 - 
                  24*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(1728*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(5 + 452*Derivative[2][J][\[Phi][r]])))) - 
          J[\[Phi][r]]^2*(28368*r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^3 + 6*Derivative[1][J][\[Phi][r]]^2*
             (-10560 + 144*Derivative[1][\[Phi]][r]^2*(80*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(69 - 4*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*(100*r^4*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*(1 + 29*Derivative[2][J][\[Phi][r]])) - 
              48*Derivative[1][\[Phi]][r]^4*(-241*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(2 + 41*Derivative[2][J][
                    \[Phi][r]]))) + 6*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(24*Derivative[1][\[Phi]][r]^2*(
                312*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(47 - 348*Derivative[2][J][\[Phi][r]])) + 
              160*(-1 + 24*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(1528*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(13 + 424*Derivative[2][J][\[Phi][r]]))) + 
            4*(-9720 - 40*Derivative[1][\[Phi]][r]^2*(-288*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 5*r^2*(-7 + 
                  24*Derivative[2][J][\[Phi][r]])) + 3*Derivative[1][\[Phi]][
                 r]^4*(1728*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(5 + 452*Derivative[2][J][\[Phi][r]]))) - 
            24*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (-2052 + Derivative[1][\[Phi]][r]^2*(-1312*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-231 + 
                  764*Derivative[2][J][\[Phi][r]]))) + 
            r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-9504 + 648*Derivative[1][\[Phi]][r]^2*(72*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(73 - 100*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(16608*r^2*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + r^4*(-437 + 
                  960*Derivative[2][J][\[Phi][r]]))))) + 
        256*r*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][
          r]*(-1152*J[\[Phi][r]]^4 - 4320*r^4*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]^4 + 24*r^3*Derivative[1][J][\[Phi][r]]^3*
           Derivative[1][\[Phi]][r]^3*(-1284 + 5*Derivative[1][\[Phi]][r]^2*
             (-64*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(13 + 
                32*Derivative[2][J][\[Phi][r]]))) + 
          6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (8064 - 112*Derivative[1][\[Phi]][r]^2*(-16*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(15 + 14*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(-288*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(31 + 44*Derivative[2][J][\[Phi][r]]))) + 
          2*(-576 + 3*Derivative[1][\[Phi]][r]^6*(4*r^4*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^6*Derivative[2][J][
                \[Phi][r]]) + 8*Derivative[1][\[Phi]][r]^4*
             (120*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(22 + 141*Derivative[2][J][\[Phi][r]])) - 
            12*Derivative[1][\[Phi]][r]^2*(-384*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(125 + 804*Derivative[2][J][\[Phi][r]]))) - 
          24*J[\[Phi][r]]^3*(192 - 2016*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (-384*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(125 + 
                804*Derivative[2][J][\[Phi][r]]))) - 
          3*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-6000 + 5*Derivative[1][\[Phi]][r]^4*(-16*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^4*(3 + 8*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^2*
             (640*\[Alpha]*Derivative[2][f][\[Phi][r]] - 4*r^2*(109 + 
                1052*Derivative[2][J][\[Phi][r]]))) + 8*J[\[Phi][r]]^2*
           (-864 + 2250*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + Derivative[1][\[Phi]][r]^4*
             (240*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              2*r^4*(22 + 141*Derivative[2][J][\[Phi][r]])) - 
            9*Derivative[1][\[Phi]][r]^2*(-384*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(125 + 804*Derivative[2][J][\[Phi][r]])) - 
            84*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-216 + Derivative[1][\[Phi]][r]^2*(-16*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(15 + 14*Derivative[2][J][
                    \[Phi][r]])))) + 2*J[\[Phi][r]]*
           (-2304 - 15408*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 3*Derivative[1][\[Phi]][r]^6*
             (4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*Derivative[2][J][\[Phi][r]]) + 16*Derivative[1][\[Phi]][r]^
              4*(120*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(22 + 141*Derivative[2][J][\[Phi][r]])) - 
            36*Derivative[1][\[Phi]][r]^2*(-384*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(125 + 804*Derivative[2][J][\[Phi][r]])) + 
            3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (24192 - 224*Derivative[1][\[Phi]][r]^2*(-16*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(15 + 14*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(-288*r^2*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + r^4*(31 + 
                  44*Derivative[2][J][\[Phi][r]]))) + 
            6*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (3000 + Derivative[1][\[Phi]][r]^2*(-160*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(109 + 1052*
                   Derivative[2][J][\[Phi][r]]))))) - 16*r^3*\[Alpha]^2*
         Derivative[1][f][\[Phi][r]]^3*(8640*r^6*Derivative[1][J][\[Phi][r]]^
            6*Derivative[1][\[Phi]][r]^5 - 48*r^5*Derivative[1][J][\[Phi][r]]^
            5*Derivative[1][\[Phi]][r]^4*(-1212 - 1212*J[\[Phi][r]] + 
            5*Derivative[1][\[Phi]][r]^2*(-64*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(7 + 8*Derivative[2][J][\[Phi][r]]))) - 
          6*r^2*(1 + J[\[Phi][r]])*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]*(12576 + 12576*J[\[Phi][r]]^3 + 
            6*Derivative[1][\[Phi]][r]^6*(4*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*Derivative[2][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^2*(576*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-1757 + 132*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(-5056*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(263 + 432*Derivative[2][J][\[Phi][r]])) + 
            4*J[\[Phi][r]]^2*(9432 + Derivative[1][\[Phi]][r]^2*(
                576*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-1757 + 132*Derivative[2][J][\[Phi][r]]))) + 
            J[\[Phi][r]]*(37728 + 8*Derivative[1][\[Phi]][r]^2*(576*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-1757 + 
                  132*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^4*(-5056*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(263 + 432*Derivative[2][J][\[Phi][r]])))) + 
          3*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^3*
           (26112 + 26112*J[\[Phi][r]]^2 + 5*Derivative[1][\[Phi]][r]^4*
             (-32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(3 + 4*Derivative[2][J][\[Phi][r]])) - 
            16*Derivative[1][\[Phi]][r]^2*(-1088*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(51 + 448*Derivative[2][J][\[Phi][r]])) - 
            16*J[\[Phi][r]]*(-3264 + Derivative[1][\[Phi]][r]^2*(
                -1088*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(51 + 448*Derivative[2][J][\[Phi][r]])))) - 
          2*(1 + J[\[Phi][r]])^3*Derivative[1][\[Phi]][r]*
           (288*(27*r^2 + 64*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            288*J[\[Phi][r]]^2*(27*r^2 + 64*\[Alpha]*Derivative[2][f][
                \[Phi][r]]) - Derivative[1][\[Phi]][r]^4*
             (1584*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(13 + 424*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^2*(480*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(-95 + 708*Derivative[2][J][\[Phi][r]])) + 
            8*J[\[Phi][r]]*(72*(27*r^2 + 64*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^2*(480*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(-95 + 708*Derivative[2][
                     J][\[Phi][r]])))) + 4*r^3*(1 + J[\[Phi][r]])*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
           (-5328 - 5328*J[\[Phi][r]]^2 + Derivative[1][\[Phi]][r]^2*
             (7488*\[Alpha]*Derivative[2][f][\[Phi][r]] + 12*r^2*(471 - 
                1012*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(2496*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(-89 + 324*Derivative[2][J][\[Phi][r]])) - 
            12*J[\[Phi][r]]*(888 + Derivative[1][\[Phi]][r]^2*(-624*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-471 + 1012*
                   Derivative[2][J][\[Phi][r]])))) + 4*r*(1 + J[\[Phi][r]])^2*
           Derivative[1][J][\[Phi][r]]*(-6048 - 6048*J[\[Phi][r]]^3 + 
            Derivative[1][\[Phi]][r]^6*(316*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 3*r^6*(1 + 29*Derivative[2][J][\[Phi][r]])) + 
            96*Derivative[1][\[Phi]][r]^2*(-96*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(11 + 75*Derivative[2][J][\[Phi][r]])) - 
            3*Derivative[1][\[Phi]][r]^4*(-736*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(15 + 1396*Derivative[2][J][\[Phi][r]])) + 
            96*J[\[Phi][r]]^2*(-189 + Derivative[1][\[Phi]][r]^2*(
                -96*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(11 + 75*Derivative[2][J][\[Phi][r]]))) - 
            3*J[\[Phi][r]]*(6048 - 64*Derivative[1][\[Phi]][r]^2*(
                -96*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(11 + 75*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-736*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(15 + 1396*Derivative[2][J][\[Phi][
                     r]])))))) + 96*\[Alpha]^4*B[r]^5*
       Derivative[1][f][\[Phi][r]]^3*(-4*r^4*Derivative[1][\[Phi]][r]*
         (384*J[\[Phi][r]]^5 - 1728*r^5*Derivative[1][J][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]^5 - 32*J[\[Phi][r]]^4*
           (-60 - 21*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            7*r^2*Derivative[1][\[Phi]][r]^2) - 
          12*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (332 + 9*r^2*Derivative[1][\[Phi]][r]^2) + 
          2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (-336 - 852*r^2*Derivative[1][\[Phi]][r]^2 + 
            11*r^4*Derivative[1][\[Phi]][r]^4) - 
          32*(-12 + 7*r^2*Derivative[1][\[Phi]][r]^2 + 
            19*r^4*Derivative[1][\[Phi]][r]^4) - 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-168 + 218*r^2*Derivative[1][\[Phi]][r]^2 + 
            57*r^4*Derivative[1][\[Phi]][r]^4) + 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (1008 - 3392*r^2*Derivative[1][\[Phi]][r]^2 + 
            79*r^4*Derivative[1][\[Phi]][r]^4) - 8*J[\[Phi][r]]^3*
           (-480 + 112*r^2*Derivative[1][\[Phi]][r]^2 - 
            126*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
              2 + 76*r^4*Derivative[1][\[Phi]][r]^4 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-336 + 109*r^2*Derivative[1][\[Phi]][r]^2)) + 
          J[\[Phi][r]]*(-3984*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 - 24*r^3*Derivative[1][J][\[Phi][r]]^
              3*Derivative[1][\[Phi]][r]^3*(56 + 71*r^2*Derivative[1][\[Phi]][
                 r]^2) - 24*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(-112 + 109*r^2*Derivative[1][\[Phi]][
                 r]^2 + 19*r^4*Derivative[1][\[Phi]][r]^4) - 
            32*(-60 + 28*r^2*Derivative[1][\[Phi]][r]^2 + 
              57*r^4*Derivative[1][\[Phi]][r]^4) + 
            r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (3024 - 6784*r^2*Derivative[1][\[Phi]][r]^2 + 
              79*r^4*Derivative[1][\[Phi]][r]^4)) - 4*J[\[Phi][r]]^2*
           (168*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
              3 + 24*(-40 + 14*r^2*Derivative[1][\[Phi]][r]^2 + 
              19*r^4*Derivative[1][\[Phi]][r]^4) + 3*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(-336 + 
              218*r^2*Derivative[1][\[Phi]][r]^2 + 19*r^4*Derivative[1][
                  \[Phi]][r]^4) + Derivative[1][J][\[Phi][r]]^2*
             (-756*r^2*Derivative[1][\[Phi]][r]^2 + 848*r^4*Derivative[1][
                  \[Phi]][r]^4)))*Derivative[2][f][\[Phi][r]] - 
        2048*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^4*
         Derivative[1][\[Phi]][r]^3*(-432 - 432*J[\[Phi][r]]^2 - 
          322*r^2*Derivative[1][\[Phi]][r]^2 - 432*r^2*
           Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
          35*r^4*Derivative[1][\[Phi]][r]^4 - 808*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
          81*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (432 + r^2*Derivative[1][\[Phi]][r]^2*(81 + 268*Derivative[2][J][
                \[Phi][r]])) - 2*J[\[Phi][r]]*(432 - 
            432*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            r^2*Derivative[1][\[Phi]][r]^2*(161 + 404*Derivative[2][J][
                \[Phi][r]]))) + 32*r*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^3*
         Derivative[1][\[Phi]][r]^2*(17664 + 17664*J[\[Phi][r]]^3 + 
          16416*r^2*Derivative[1][\[Phi]][r]^2 + 16704*r^3*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 - 
          3092*r^4*Derivative[1][\[Phi]][r]^4 + 
          23*r^6*Derivative[1][\[Phi]][r]^6 - 27648*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          4352*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 624*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 39296*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] - 9280*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] + 200*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] - 4*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]*(11688 + Derivative[1][\[Phi]][r]^4*
             (-1648*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(311 + 614*Derivative[2][J][\[Phi][r]])) - 
            2*Derivative[1][\[Phi]][r]^2*(448*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(599 + 886*Derivative[2][J][\[Phi][r]]))) + 
          32*J[\[Phi][r]]^2*(1656 - 1461*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (-864*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(513 + 
                1228*Derivative[2][J][\[Phi][r]]))) - 
          16*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-288 + Derivative[1][\[Phi]][r]^2*(-416*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(319 + 1720*Derivative[2][J][\[Phi][r]]))) + 
          4*J[\[Phi][r]]*(13248 + 1152*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 16*Derivative[1][\[Phi]][r]^2*
             (-864*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(513 + 
                1228*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^4*(1088*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(773 + 2320*Derivative[2][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-11688 + Derivative[1][\[Phi]][r]^2*(448*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(599 + 886*Derivative[2][
                     J][\[Phi][r]]))))) + r^3*Derivative[1][f][\[Phi][r]]*
         (768*J[\[Phi][r]]^5 + 5760*r^5*Derivative[1][J][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]^5 + 8*r^3*Derivative[1][J][\[Phi][r]]^3*
           Derivative[1][\[Phi]][r]^3*(1308 + Derivative[1][\[Phi]][r]^2*
             (9968*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(497 - 
                6408*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(2080*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(-31 + 34*Derivative[2][J][\[Phi][r]]))) + 
          32*J[\[Phi][r]]^4*(120 - 426*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (-2784*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-137 + 
                108*Derivative[2][J][\[Phi][r]]))) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-8352 - 8*Derivative[1][\[Phi]][r]^2*(3056*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 9*r^2*(17 + 36*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (272*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(23 + 200*Derivative[2][J][\[Phi][r]])) - 
            16*Derivative[1][\[Phi]][r]^4*(-2404*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^4*(20 + 337*Derivative[2][J][\[Phi][
                   r]]))) - 32*r^4*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]^4*(-174 + Derivative[1][\[Phi]][r]^2*
             (-2144*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-5 + 
                648*Derivative[2][J][\[Phi][r]]))) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-13632 + Derivative[1][\[Phi]][r]^4*(43840*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 4*r^4*(71 - 7220*
                 Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (8752*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              3*r^6*(39 + 940*Derivative[2][J][\[Phi][r]])) + 
            16*Derivative[1][\[Phi]][r]^2*(-5616*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(155 + 1908*Derivative[2][J][\[Phi][r]]))) + 
          2*(384 + 16*Derivative[1][\[Phi]][r]^2*(-2784*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(-137 + 108*Derivative[2][J][
                  \[Phi][r]])) - 8*Derivative[1][\[Phi]][r]^4*
             (992*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              7*r^4*(29 + 124*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(9664*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(-53 + 1960*Derivative[2][J][\[Phi][r]]))) - 
          16*J[\[Phi][r]]^3*(-480 + 1044*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + Derivative[1][\[Phi]][r]^2*
             (22272*\[Alpha]*Derivative[2][f][\[Phi][r]] + 8*r^2*(137 - 
                108*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              4*(992*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              7*r^4*(29 + 124*Derivative[2][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (3408 + Derivative[1][\[Phi]][r]^2*(5616*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(155 + 1908*
                   Derivative[2][J][\[Phi][r]])))) + J[\[Phi][r]]*
           (5568*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              4 - 32*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2*(1566 + Derivative[1][\[Phi]][r]^2*(
                3056*\[Alpha]*Derivative[2][f][\[Phi][r]] + 9*r^2*
                 (17 + 36*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-2404*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(20 + 337*Derivative[2][J][\[Phi][r]]))) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-54528 + Derivative[1][\[Phi]][r]^4*(87680*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 8*r^4*(71 - 7220*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                6*(8752*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                3*r^6*(39 + 940*Derivative[2][J][\[Phi][r]])) + 
              48*Derivative[1][\[Phi]][r]^2*(-5616*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(155 + 1908*Derivative[2][J][\[Phi][
                     r]]))) + 4*(960 + 32*Derivative[1][\[Phi]][r]^2*(
                -2784*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-137 + 108*Derivative[2][J][\[Phi][r]])) - 
              12*Derivative[1][\[Phi]][r]^4*(992*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^4*(29 + 
                  124*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^6*(9664*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*(-53 + 1960*Derivative[2][J][\[Phi][r]]))) - 
            8*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-2616 + Derivative[1][\[Phi]][r]^2*(-9968*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-497 + 6408*
                   Derivative[2][J][\[Phi][r]])))) + 2*J[\[Phi][r]]^2*
           (3840 + 5232*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 96*Derivative[1][\[Phi]][r]^2*
             (-2784*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-137 + 
                108*Derivative[2][J][\[Phi][r]])) - 
            24*Derivative[1][\[Phi]][r]^4*(992*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 7*r^4*(29 + 124*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(9664*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(-53 + 1960*Derivative[2][J][\[Phi][r]])) - 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (3132 + Derivative[1][\[Phi]][r]^2*(3056*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 9*r^2*(17 + 
                  36*Derivative[2][J][\[Phi][r]]))) - 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (20448 - 12*Derivative[1][\[Phi]][r]^2*(-5616*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(155 + 1908*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(-10960*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(-71 + 7220*Derivative[2][J][\[Phi][r]]))))) + 
        4*r^2*\[Alpha]*Derivative[1][f][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
         (14592 + 14592*J[\[Phi][r]]^4 + 16688*r^2*Derivative[1][\[Phi]][r]^
            2 - 8144*r^4*Derivative[1][\[Phi]][r]^4 + 
          25344*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
            4 + 117*r^6*Derivative[1][\[Phi]][r]^6 - 172032*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          25088*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 10016*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 44736*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] - 32544*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] + 2820*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] - 64*r^3*Derivative[1][J][\[Phi][r]]^3*
           Derivative[1][\[Phi]][r]^3*(-663 + Derivative[1][\[Phi]][r]^2*
             (-848*\[Alpha]*Derivative[2][f][\[Phi][r]] + 4*r^2*(19 + 
                229*Derivative[2][J][\[Phi][r]]))) + 16*J[\[Phi][r]]^3*
           (3648 - 4752*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + Derivative[1][\[Phi]][r]^2*(-10752*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(1043 + 2796*Derivative[2][J][
                  \[Phi][r]]))) + 4*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]*(-19008 + Derivative[1][\[Phi]][r]^6*
             (536*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(23 + 200*Derivative[2][J][\[Phi][r]])) + 
            32*Derivative[1][\[Phi]][r]^2*(-440*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(173 + 688*Derivative[2][J][\[Phi][r]])) - 
            2*Derivative[1][\[Phi]][r]^4*(-5120*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(853 + 3668*Derivative[2][J][\[Phi][r]]))) - 
          8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (3600 + Derivative[1][\[Phi]][r]^4*(-3512*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 2*r^4*(101 + 
                128*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              2*(-2896*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*(-407 + 7868*Derivative[2][J][\[Phi][r]]))) - 
          16*J[\[Phi][r]]^2*(-5472 + 1800*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + Derivative[1][\[Phi]][r]^4*
             (1568*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(509 + 2034*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^2*(32256*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - 3*r^2*(1043 + 2796*Derivative[2][J][
                  \[Phi][r]])) - 8*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(-1782 + Derivative[1][\[Phi]][r]^2*(
                -440*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(173 + 688*Derivative[2][J][\[Phi][r]])))) + 
          J[\[Phi][r]]*(58368 + 42432*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + Derivative[1][\[Phi]][r]^6*
             (10016*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              3*r^6*(39 + 940*Derivative[2][J][\[Phi][r]])) - 
            32*Derivative[1][\[Phi]][r]^4*(1568*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(509 + 2034*Derivative[2][J][\[Phi][r]])) + 
            48*Derivative[1][\[Phi]][r]^2*(-10752*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(1043 + 2796*Derivative[2][J][\[Phi][r]])) - 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (28512 - 32*Derivative[1][\[Phi]][r]^2*(-440*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(173 + 688*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                -5120*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(853 + 3668*Derivative[2][J][\[Phi][r]]))) - 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (7200 + Derivative[1][\[Phi]][r]^2*(-2896*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-407 + 7868*
                   Derivative[2][J][\[Phi][r]])))))) - 
      24*\[Alpha]^3*B[r]^4*Derivative[1][f][\[Phi][r]]^2*
       (-12*r^7*Derivative[1][\[Phi]][r]^2*(-128*J[\[Phi][r]]^5 - 
          224*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4 + 
          2*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
           (-480 + 7*r^2*Derivative[1][\[Phi]][r]^2) - 
          16*(8 + 9*r^2*Derivative[1][\[Phi]][r]^2) - 16*J[\[Phi][r]]^4*
           (40 + 12*Derivative[1][J][\[Phi][r]]^2 + 
            11*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            9*r^2*Derivative[1][\[Phi]][r]^2) - 4*r*Derivative[1][J][
            \[Phi][r]]*Derivative[1][\[Phi]][r]*
           (44 + 17*r^2*Derivative[1][\[Phi]][r]^2) + 
          r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (-1152 - 112*r^2*Derivative[1][\[Phi]][r]^2 + 
            r^4*Derivative[1][\[Phi]][r]^4) + 6*Derivative[1][J][\[Phi][r]]^2*
           (-32 - 156*r^2*Derivative[1][\[Phi]][r]^2 + 
            5*r^4*Derivative[1][\[Phi]][r]^4) + r*Derivative[1][J][\[Phi][r]]^
            3*Derivative[1][\[Phi]][r]*(-208 - 696*r^2*
             Derivative[1][\[Phi]][r]^2 + 17*r^4*Derivative[1][\[Phi]][r]^
              4) - 4*J[\[Phi][r]]^3*(52*r*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r] + 16*(20 + 9*r^2*Derivative[1][\[Phi]][
                 r]^2) + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r]*(176 + 17*r^2*Derivative[1][\[Phi]][r]^2) + 
            6*Derivative[1][J][\[Phi][r]]^2*(32 + 39*r^2*Derivative[1][
                  \[Phi]][r]^2)) - 2*J[\[Phi][r]]^2*
           (640 + 432*r^2*Derivative[1][\[Phi]][r]^2 + 
            576*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              2 + 6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (88 + 17*r^2*Derivative[1][\[Phi]][r]^2) + 
            12*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (26 + 29*r^2*Derivative[1][\[Phi]][r]^2) + 
            Derivative[1][J][\[Phi][r]]^2*(576 + 1404*r^2*Derivative[1][
                  \[Phi]][r]^2 - 15*r^4*Derivative[1][\[Phi]][r]^4)) - 
          J[\[Phi][r]]*(960*r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^3 + 16*r^2*Derivative[1][J][\[Phi][r]]^
              4*Derivative[1][\[Phi]][r]^2*(144 + 7*r^2*Derivative[1][\[Phi]][
                 r]^2) + 64*(10 + 9*r^2*Derivative[1][\[Phi]][r]^2) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (176 + 51*r^2*Derivative[1][\[Phi]][r]^2) + 
            Derivative[1][J][\[Phi][r]]^2*(768 + 2808*r^2*Derivative[1][
                  \[Phi]][r]^2 - 60*r^4*Derivative[1][\[Phi]][r]^4) + 
            Derivative[1][J][\[Phi][r]]^3*(624*r*Derivative[1][\[Phi]][r] + 
              1392*r^3*Derivative[1][\[Phi]][r]^3 - 17*r^5*Derivative[1][
                  \[Phi]][r]^5)))*Derivative[2][f][\[Phi][r]] - 
        512*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
          3*(-2688 - 2688*J[\[Phi][r]]^2 - 2232*r^2*Derivative[1][\[Phi]][r]^
            2 - 2688*r^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]^2 + 123*r^4*Derivative[1][\[Phi]][r]^4 - 
          5856*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
          356*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          24*J[\[Phi][r]]*(224 - 224*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + r^2*Derivative[1][\[Phi]][r]^2*
             (93 + 244*Derivative[2][J][\[Phi][r]])) + 
          16*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (336 + r^2*Derivative[1][\[Phi]][r]^2*(89 + 252*Derivative[2][J][
                \[Phi][r]]))) + 128*r*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^
          4*Derivative[1][\[Phi]][r]^2*(13056 + 13056*J[\[Phi][r]]^3 + 
          10112*r^2*Derivative[1][\[Phi]][r]^2 + 11712*r^3*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 - 
          1420*r^4*Derivative[1][\[Phi]][r]^4 + 
          3*r^6*Derivative[1][\[Phi]][r]^6 - 10752*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          2176*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 72*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 28928*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] - 4480*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] + 24*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] - 8*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]*(4704 - 8*Derivative[1][\[Phi]][r]^2*
             (-30*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(53 + 
                9*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-362*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(46 + 77*Derivative[2][J][\[Phi][r]]))) + 
          128*J[\[Phi][r]]^2*(306 - 294*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (-84*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(79 + 
                226*Derivative[2][J][\[Phi][r]]))) - 
          16*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-264 + Derivative[1][\[Phi]][r]^2*(-336*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(281 + 1008*Derivative[2][J][\[Phi][r]]))) - 
          4*J[\[Phi][r]]*(-9792 - 1056*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + Derivative[1][\[Phi]][r]^4*
             (544*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              5*r^4*(71 + 224*Derivative[2][J][\[Phi][r]])) - 
            64*Derivative[1][\[Phi]][r]^2*(-84*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(79 + 226*Derivative[2][J][\[Phi][r]])) - 
            16*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-1176 + Derivative[1][\[Phi]][r]^2*(-30*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(53 + 9*Derivative[2][J][
                    \[Phi][r]]))))) + r^4*Derivative[1][f][\[Phi][r]]*
         (7296*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^5 - 
          64*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^4*
           (-198 - 198*J[\[Phi][r]] + 7*Derivative[1][\[Phi]][r]^2*
             (r^2 - 96*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              18*r^2*Derivative[2][J][\[Phi][r]])) - 4*(1 + J[\[Phi][r]])^3*
           Derivative[1][\[Phi]][r]*(48*(31*r^2 + 128*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]) + 48*J[\[Phi][r]]^2*(31*r^2 + 
              128*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^2*(-80*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(23 + 114*Derivative[2][J][\[Phi][r]])) - 
            3*Derivative[1][\[Phi]][r]^4*(1616*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(-11 + 336*Derivative[2][J][\[Phi][r]])) + 
            16*J[\[Phi][r]]*(186*r^2 + 768*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + Derivative[1][\[Phi]][r]^2*(-80*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(23 + 114*Derivative[2][J][
                    \[Phi][r]])))) + 2*r^4*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]^3*(-288 - 288*J[\[Phi][r]]^2 + 
            48*Derivative[1][\[Phi]][r]^2*(1184*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 3*r^2*(21 - 136*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(1888*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(1 + 452*Derivative[2][J][\[Phi][r]])) - 
            48*J[\[Phi][r]]*(12 + Derivative[1][\[Phi]][r]^2*(-1184*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(-21 + 
                  136*Derivative[2][J][\[Phi][r]])))) + 
          2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
           (-192 - 192*J[\[Phi][r]]^3 + 48*Derivative[1][\[Phi]][r]^2*
             (368*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(121 - 
                516*Derivative[2][J][\[Phi][r]])) + 
            3*r^6*Derivative[1][\[Phi]][r]^6*(1 + 8*Derivative[2][J][
                \[Phi][r]]) - 16*Derivative[1][\[Phi]][r]^4*
             (-1440*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(23 + 12*Derivative[2][J][\[Phi][r]])) - 48*J[\[Phi][r]]^2*
             (12 + Derivative[1][\[Phi]][r]^2*(-368*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-121 + 516*Derivative[2][J][\[Phi][
                     r]]))) - 16*J[\[Phi][r]]*(36 + Derivative[1][\[Phi]][r]^
                4*(-1440*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(23 + 12*Derivative[2][J][\[Phi][r]])) + 
              6*Derivative[1][\[Phi]][r]^2*(-368*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-121 + 516*Derivative[2][J][\[Phi][
                     r]])))) + r^2*(1 + J[\[Phi][r]])*
           Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (-15552 - 15552*J[\[Phi][r]]^3 + Derivative[1][\[Phi]][r]^4*
             (96512*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              12*r^4*(7 - 1360*Derivative[2][J][\[Phi][r]])) + 
            16*Derivative[1][\[Phi]][r]^2*(-2112*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-173 + 36*Derivative[2][J][\[Phi][r]])) + 
            3*Derivative[1][\[Phi]][r]^6*(704*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(33 + 380*Derivative[2][J][\[Phi][r]])) + 
            16*J[\[Phi][r]]^2*(-2916 + Derivative[1][\[Phi]][r]^2*(
                -2112*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-173 + 36*Derivative[2][J][\[Phi][r]]))) - 
            4*J[\[Phi][r]]*(11664 + 8*Derivative[1][\[Phi]][r]^2*(
                2112*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(173 - 36*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-24128*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^4*(-7 + 1360*
                   Derivative[2][J][\[Phi][r]])))) + 4*r*(1 + J[\[Phi][r]])^2*
           Derivative[1][J][\[Phi][r]]*(-864 - 864*J[\[Phi][r]]^3 + 
            Derivative[1][\[Phi]][r]^4*(8256*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 2*r^4*(281 - 3404*Derivative[2][J][\[Phi][
                   r]])) - 288*Derivative[1][\[Phi]][r]^2*
             (32*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1 - 
                10*Derivative[2][J][\[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^
              6*(1144*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(9 + 346*Derivative[2][J][\[Phi][r]])) + 288*J[\[Phi][r]]^2*
             (-9 + Derivative[1][\[Phi]][r]^2*(-32*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-1 + 10*Derivative[2][J][\[Phi][r]]))) - 
            2*J[\[Phi][r]]*(1296 + 288*Derivative[1][\[Phi]][r]^2*(
                32*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 - 10*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-4128*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(-281 + 3404*Derivative[2][J][\[Phi][
                     r]]))))) + 16*r^2*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^
          3*Derivative[1][\[Phi]][r]*(19968 + 19968*J[\[Phi][r]]^4 + 
          17696*r^2*Derivative[1][\[Phi]][r]^2 - 6528*r^4*
           Derivative[1][\[Phi]][r]^4 + 38016*r^4*Derivative[1][J][\[Phi][r]]^
            4*Derivative[1][\[Phi]][r]^4 + 99*r^6*Derivative[1][\[Phi]][r]^
            6 - 135168*\[Alpha]*Derivative[1][\[Phi]][r]^2*
           Derivative[2][f][\[Phi][r]] - 19968*r^2*\[Alpha]*
           Derivative[1][\[Phi]][r]^4*Derivative[2][f][\[Phi][r]] + 
          3744*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*Derivative[2][f][
            \[Phi][r]] + 63104*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] - 28736*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] + 1140*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] + 4*r^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]^2*(-15912 + 4*Derivative[1][\[Phi]][r]^2*
             (864*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(389 - 
                4500*Derivative[2][J][\[Phi][r]])) + 
            3*Derivative[1][\[Phi]][r]^4*(1392*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(-61 + 48*Derivative[2][J][\[Phi][r]]))) - 
          96*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (-644 + Derivative[1][\[Phi]][r]^2*(-448*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(103 + 504*Derivative[2][J][\[Phi][r]]))) + 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-56448 + 3*Derivative[1][\[Phi]][r]^6*(64*r^4*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 3*r^6*(1 + 8*Derivative[2][J][
                  \[Phi][r]])) + 128*Derivative[1][\[Phi]][r]^2*
             (-112*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(137 + 
                346*Derivative[2][J][\[Phi][r]])) - 
            8*Derivative[1][\[Phi]][r]^4*(-1664*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(401 + 1144*Derivative[2][J][\[Phi][r]]))) + 
          32*J[\[Phi][r]]^3*(2496 - 3528*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (-4224*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(553 + 
                1972*Derivative[2][J][\[Phi][r]]))) - 32*J[\[Phi][r]]^2*
           (-3744 + 1989*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + Derivative[1][\[Phi]][r]^4*
             (624*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 2*r^4*(102 + 
                449*Derivative[2][J][\[Phi][r]])) - 
            3*Derivative[1][\[Phi]][r]^2*(-4224*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(553 + 1972*Derivative[2][J][\[Phi][r]])) - 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-1323 + Derivative[1][\[Phi]][r]^2*(-112*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(137 + 346*Derivative[2][
                     J][\[Phi][r]])))) + J[\[Phi][r]]*
           (79872 + 61824*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 3*Derivative[1][\[Phi]][r]^6*
             (1248*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(33 + 380*Derivative[2][J][\[Phi][r]])) - 
            128*Derivative[1][\[Phi]][r]^4*(312*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(102 + 449*Derivative[2][J][\[Phi][r]])) + 
            96*Derivative[1][\[Phi]][r]^2*(-4224*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(553 + 1972*Derivative[2][J][\[Phi][r]])) - 
            16*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (21168 - 32*Derivative[1][\[Phi]][r]^2*(-112*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(137 + 346*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                -1664*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(401 + 1144*Derivative[2][J][\[Phi][r]]))) - 
            16*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (7956 + Derivative[1][\[Phi]][r]^2*(-864*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-389 + 4500*
                   Derivative[2][J][\[Phi][r]]))))) + 
        8*r^3*\[Alpha]*Derivative[1][f][\[Phi][r]]^2*
         (1152 + 1152*J[\[Phi][r]]^5 + 13632*r^5*Derivative[1][J][\[Phi][r]]^
            5*Derivative[1][\[Phi]][r]^5 + 768*Derivative[1][\[Phi]][r]^2*
           (-92*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
            r^2*(-7 + 8*Derivative[2][J][\[Phi][r]])) + 
          6*Derivative[1][\[Phi]][r]^6*(1264*r^4*\[Alpha]*Derivative[2][f][
              \[Phi][r]] + r^6*(9 + 346*Derivative[2][J][\[Phi][r]])) - 
          8*Derivative[1][\[Phi]][r]^4*(1344*r^2*\[Alpha]*Derivative[2][f][
              \[Phi][r]] + r^4*(323 + 1852*Derivative[2][J][\[Phi][r]])) + 
          96*J[\[Phi][r]]^4*(60 - 261*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + 8*Derivative[1][\[Phi]][r]^2*
             (-92*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-7 + 
                8*Derivative[2][J][\[Phi][r]]))) + 
          8*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (1026 + Derivative[1][\[Phi]][r]^2*(5328*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 2*r^2*(311 - 3144*Derivative[2][J][\[Phi][
                   r]])) + 5*Derivative[1][\[Phi]][r]^4*
             (192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(-3 + 25*Derivative[2][J][\[Phi][r]]))) - 
          16*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (-1728 + Derivative[1][\[Phi]][r]^2*(-2016*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(131 + 1008*Derivative[2][J][
                  \[Phi][r]]))) + r^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]^2*(-34656 + 9*Derivative[1][\[Phi]][r]^6*
             (16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(1 + 8*Derivative[2][J][\[Phi][r]])) - 
            16*Derivative[1][\[Phi]][r]^2*(848*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-827 + 588*Derivative[2][J][\[Phi][r]])) - 
            4*Derivative[1][\[Phi]][r]^4*(-8960*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(539 + 1216*Derivative[2][J][\[Phi][r]]))) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-25056 + 3*Derivative[1][\[Phi]][r]^6*(1112*r^4*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^6*(33 + 380*Derivative[2][J][
                  \[Phi][r]])) + 64*Derivative[1][\[Phi]][r]^2*
             (-868*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(109 + 
                630*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              4*(21568*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
              2*r^4*(1611 + 11264*Derivative[2][J][\[Phi][r]]))) - 
          8*J[\[Phi][r]]^3*(-1440 + 4332*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 384*Derivative[1][\[Phi]][r]^2*
             (92*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(7 - 
                8*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (1344*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(323 + 1852*Derivative[2][J][\[Phi][r]])) - 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-1566 + Derivative[1][\[Phi]][r]^2*(-868*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(109 + 630*Derivative[2][
                     J][\[Phi][r]])))) + J[\[Phi][r]]*
           (27648*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              4 + 16*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3*(1026 + Derivative[1][\[Phi]][r]^2*(
                2664*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(311 - 3144*Derivative[2][J][\[Phi][r]]))) - 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (25992 + 8*Derivative[1][\[Phi]][r]^2*(848*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-827 + 
                  588*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^4*(-8960*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(539 + 1216*Derivative[2][J][\[Phi][r]]))) + 
            12*(480 + 256*Derivative[1][\[Phi]][r]^2*(-92*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-7 + 8*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*(1264*r^4*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*(9 + 346*Derivative[2][J][\[Phi][r]])) - 
              2*Derivative[1][\[Phi]][r]^4*(1344*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(323 + 1852*
                   Derivative[2][J][\[Phi][r]]))) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-100224 + 3*Derivative[1][\[Phi]][r]^6*(1112*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^6*(33 + 380*Derivative[2][J][
                    \[Phi][r]])) + 192*Derivative[1][\[Phi]][r]^2*(
                -868*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(109 + 630*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(43136*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] - 4*r^4*(1611 + 11264*Derivative[2][J][
                    \[Phi][r]])))) + 2*J[\[Phi][r]]^2*
           (4104*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
              3 - 8*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2*(6498 + Derivative[1][\[Phi]][r]^2*(
                848*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-827 + 588*Derivative[2][J][\[Phi][r]]))) + 
            3*(1920 + 768*Derivative[1][\[Phi]][r]^2*(-92*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-7 + 8*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*(1264*r^4*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*(9 + 346*Derivative[2][J][\[Phi][r]])) - 
              4*Derivative[1][\[Phi]][r]^4*(1344*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(323 + 1852*
                   Derivative[2][J][\[Phi][r]]))) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-75168 + 96*Derivative[1][\[Phi]][r]^2*(-868*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(109 + 630*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                10784*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                r^4*(1611 + 11264*Derivative[2][J][\[Phi][r]])))))) - 
      2*\[Alpha]^2*B[r]^3*Derivative[1][f][\[Phi][r]]*
       (-4*r^8*Derivative[1][\[Phi]][r]*(384*J[\[Phi][r]]^6 + 
          288*r^5*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^5 - 
          6*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4*
           (-348 + 7*r^2*Derivative[1][\[Phi]][r]^2) + 
          48*(8 + 11*r^2*Derivative[1][\[Phi]][r]^2) + 
          24*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (20 + 11*r^2*Derivative[1][\[Phi]][r]^2) + 48*J[\[Phi][r]]^5*
           (48 + 24*Derivative[1][J][\[Phi][r]]^2 + 
            10*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            11*r^2*Derivative[1][\[Phi]][r]^2) + 
          r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
           (6048 - 96*r^2*Derivative[1][\[Phi]][r]^2 + 
            r^4*Derivative[1][\[Phi]][r]^4) - 
          16*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (-405 - 45*r^2*Derivative[1][\[Phi]][r]^2 + 
            r^4*Derivative[1][\[Phi]][r]^4) - 8*r*Derivative[1][J][\[Phi][r]]^
            3*Derivative[1][\[Phi]][r]*(-180 - 429*r^2*
             Derivative[1][\[Phi]][r]^2 + 14*r^4*Derivative[1][\[Phi]][r]^
              4) - 8*Derivative[1][J][\[Phi][r]]^2*
           (-144 - 504*r^2*Derivative[1][\[Phi]][r]^2 + 
            19*r^4*Derivative[1][\[Phi]][r]^4) + 24*J[\[Phi][r]]^4*
           (240 + 60*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
              r] + 110*r^2*Derivative[1][\[Phi]][r]^2 + 
            24*Derivative[1][J][\[Phi][r]]^2*(10 + 7*r^2*Derivative[1][
                  \[Phi]][r]^2) + r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(100 + 11*r^2*Derivative[1][\[Phi]][r]^
                2)) + 8*J[\[Phi][r]]^3*(960 + 660*r^2*
             Derivative[1][\[Phi]][r]^2 + 810*r^2*Derivative[1][J][\[Phi][r]]^
              4*Derivative[1][\[Phi]][r]^2 + 12*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(50 + 11*r^2*Derivative[1][\[Phi]][r]^
                2) + Derivative[1][J][\[Phi][r]]^3*
             (720*r*Derivative[1][\[Phi]][r] + 429*r^3*Derivative[1][\[Phi]][
                 r]^3) + Derivative[1][J][\[Phi][r]]^2*
             (1440 + 2016*r^2*Derivative[1][\[Phi]][r]^2 - 
              19*r^4*Derivative[1][\[Phi]][r]^4)) + 8*J[\[Phi][r]]^2*
           (720 + 660*r^2*Derivative[1][\[Phi]][r]^2 + 
            756*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
              3 + 90*r^2*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^2*(27 + r^2*Derivative[1][\[Phi]][r]^
                2) + 6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (100 + 33*r^2*Derivative[1][\[Phi]][r]^2) + 
            Derivative[1][J][\[Phi][r]]^2*(1440 + 3024*r^2*Derivative[1][
                  \[Phi]][r]^2 - 57*r^4*Derivative[1][\[Phi]][r]^4) + 
            Derivative[1][J][\[Phi][r]]^3*(1080*r*Derivative[1][\[Phi]][r] + 
              1287*r^3*Derivative[1][\[Phi]][r]^3 - 14*r^5*Derivative[1][
                  \[Phi]][r]^5)) + 8*J[\[Phi][r]]*
           (261*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              4 - 12*r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^3*(-126 + r^2*Derivative[1][\[Phi]][r]^
                2) + 12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r]*(25 + 11*r^2*Derivative[1][\[Phi]][r]^2) + 
            6*(48 + 55*r^2*Derivative[1][\[Phi]][r]^2) + 
            Derivative[1][J][\[Phi][r]]^2*(720 + 2016*r^2*Derivative[1][
                  \[Phi]][r]^2 - 57*r^4*Derivative[1][\[Phi]][r]^4) + 
            Derivative[1][J][\[Phi][r]]^3*(720*r*Derivative[1][\[Phi]][r] + 
              1287*r^3*Derivative[1][\[Phi]][r]^3 - 28*r^5*Derivative[1][
                  \[Phi]][r]^5) + Derivative[1][J][\[Phi][r]]^4*
             (2430*r^2*Derivative[1][\[Phi]][r]^2 + 180*r^4*Derivative[1][
                  \[Phi]][r]^4 - 2*r^6*Derivative[1][\[Phi]][r]^6)))*
         Derivative[2][f][\[Phi][r]] + 24576*\[Alpha]^5*
         Derivative[1][f][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^3*
         (-96 - 96*J[\[Phi][r]]^2 - 124*r^2*Derivative[1][\[Phi]][r]^2 - 
          96*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
          r^4*Derivative[1][\[Phi]][r]^4 - 368*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] + 6*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] + 4*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]*(48 + r^2*Derivative[1][\[Phi]][r]^2*
             (23 + 68*Derivative[2][J][\[Phi][r]])) - 4*J[\[Phi][r]]*
           (48 - 48*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            r^2*Derivative[1][\[Phi]][r]^2*(31 + 92*Derivative[2][J][
                \[Phi][r]]))) + 512*r*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^
          5*Derivative[1][\[Phi]][r]^2*(-12672 - 12672*J[\[Phi][r]]^3 - 
          10752*r^2*Derivative[1][\[Phi]][r]^2 - 9504*r^3*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
          746*r^4*Derivative[1][\[Phi]][r]^4 + r^6*Derivative[1][\[Phi]][r]^
            6 + 4608*\[Alpha]*Derivative[1][\[Phi]][r]^2*Derivative[2][f][
            \[Phi][r]] + 1152*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]] + 24*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]] - 
          33024*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
          2736*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          8*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] - 
          96*J[\[Phi][r]]^2*(396 - 507*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + 8*Derivative[1][\[Phi]][r]^2*
             (-6*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(14 + 
                43*Derivative[2][J][\[Phi][r]]))) + 
          24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-552 + Derivative[1][\[Phi]][r]^2*(-352*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 7*r^2*(29 + 88*Derivative[2][J][\[Phi][r]]))) - 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-12168 + Derivative[1][\[Phi]][r]^4*(312*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^4*(-8 + 9*Derivative[2][J][
                  \[Phi][r]])) - 6*Derivative[1][\[Phi]][r]^2*
             (352*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-93 + 
                178*Derivative[2][J][\[Phi][r]]))) + 2*J[\[Phi][r]]*
           (-19008 - 6624*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 - 768*Derivative[1][\[Phi]][r]^2*
             (-6*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(14 + 
                43*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (576*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(373 + 1368*Derivative[2][J][\[Phi][r]])) + 
            12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (4056 + Derivative[1][\[Phi]][r]^2*(352*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-93 + 178*Derivative[2][
                     J][\[Phi][r]]))))) + r^7*Derivative[1][f][\[Phi][r]]*
         (4992*J[\[Phi][r]]^6 - 9792*r^5*Derivative[1][J][\[Phi][r]]^7*
           Derivative[1][\[Phi]][r]^5 + 384*J[\[Phi][r]]^5*
           (78 + 30*Derivative[1][J][\[Phi][r]]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (1 - 12*Derivative[2][J][\[Phi][r]]) + 
            12*Derivative[1][\[Phi]][r]^2*(-8*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*Derivative[2][J][\[Phi][r]])) + 
          48*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4*
           (-816 + Derivative[1][\[Phi]][r]^2*(-736*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(19 + 72*Derivative[2][J][\[Phi][r]]))) - 
          8*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
           (4464 + Derivative[1][\[Phi]][r]^2*(19680*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 12*r^2*(37 - 351*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(4 + 81*Derivative[2][J][\[Phi][r]]))) - 
          r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (576 - 12*Derivative[1][\[Phi]][r]^4*(-11232*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^4*(125 + 88*Derivative[2][J][
                  \[Phi][r]])) - 144*Derivative[1][\[Phi]][r]^2*
             (-528*\[Alpha]*Derivative[2][f][\[Phi][r]] + 7*r^2*(-35 + 
                92*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (336*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(33 + 340*Derivative[2][J][\[Phi][r]]))) - 
          8*(-624 + 576*Derivative[1][\[Phi]][r]^2*
             (8*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*Derivative[2][J][
                \[Phi][r]]) + Derivative[1][\[Phi]][r]^4*
             (4176*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(-31 + 912*Derivative[2][J][\[Phi][r]]))) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (5760 + Derivative[1][\[Phi]][r]^6*(-8*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^6*(1 + 8*Derivative[2][J][\[Phi][r]])) + 
            96*Derivative[1][\[Phi]][r]^2*(-1144*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-143 + 516*Derivative[2][J][\[Phi][r]])) - 
            2*Derivative[1][\[Phi]][r]^4*(7584*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(-115 + 1056*Derivative[2][J][\[Phi][
                   r]]))) - 8*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]*(-48 + Derivative[1][\[Phi]][r]^2*
             (6624*\[Alpha]*Derivative[2][f][\[Phi][r]] + 8*r^2*(115 - 
                663*Derivative[2][J][\[Phi][r]])) + 
            576*Derivative[2][J][\[Phi][r]] + Derivative[1][\[Phi]][r]^4*
             (4088*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(21 + 1174*Derivative[2][J][\[Phi][r]]))) - 
          2*Derivative[1][J][\[Phi][r]]^2*(-5760 + Derivative[1][\[Phi]][r]^4*
             (88896*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              8*r^4*(133 - 2118*Derivative[2][J][\[Phi][r]])) - 
            48*Derivative[1][\[Phi]][r]^2*(-672*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(31 + 12*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(4544*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(101 + 1808*Derivative[2][J][\[Phi][r]]))) - 
          8*J[\[Phi][r]]^4*(-9360 + 72*r*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r] + 2880*Derivative[1][\[Phi]][r]^2*
             (8*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*Derivative[2][J][
                \[Phi][r]]) + Derivative[1][\[Phi]][r]^4*
             (4176*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(-31 + 912*Derivative[2][J][\[Phi][r]])) - 
            12*Derivative[1][J][\[Phi][r]]^2*(600 + Derivative[1][\[Phi]][r]^
                2*(-672*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(31 + 12*Derivative[2][J][\[Phi][r]]))) - 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (30 - 360*Derivative[2][J][\[Phi][r]] + Derivative[1][\[Phi]][r]^
                2*(-828*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-115 + 663*Derivative[2][J][\[Phi][r]])))) - 
          2*J[\[Phi][r]]^2*(17856*r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^3 - 6*r*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]*(-288 + Derivative[1][\[Phi]][r]^4*(
                -11232*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(125 + 88*Derivative[2][J][\[Phi][r]])) + 
              36*Derivative[1][\[Phi]][r]^2*(-528*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 7*r^2*(-35 + 92*Derivative[2][J][\[Phi][
                     r]]))) - 96*r^2*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^2*(180 + Derivative[1][\[Phi]][r]^2*(
                -1144*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-143 + 516*Derivative[2][J][\[Phi][r]]))) + 
            24*(-1560 + 960*Derivative[1][\[Phi]][r]^2*(8*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*Derivative[2][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(4176*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(-31 + 912*Derivative[2][
                     J][\[Phi][r]]))) + 12*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(16*Derivative[1][\[Phi]][r]^2*(
                828*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(115 - 663*Derivative[2][J][\[Phi][r]])) + 
              160*(-1 + 12*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(4088*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(21 + 1174*Derivative[2][J][\[Phi][
                     r]]))) + Derivative[1][J][\[Phi][r]]^2*
             (-57600 + Derivative[1][\[Phi]][r]^4*(266688*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 24*r^4*(133 - 2118*
                   Derivative[2][J][\[Phi][r]])) - 288*Derivative[1][\[Phi]][
                 r]^2*(-672*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(31 + 12*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^6*(4544*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*(101 + 1808*Derivative[2][J][\[Phi][
                     r]])))) - J[\[Phi][r]]*
           (39168*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              4 + r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (2304 - 24*Derivative[1][\[Phi]][r]^4*(-11232*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(125 + 88*Derivative[2][J][
                    \[Phi][r]])) - 432*Derivative[1][\[Phi]][r]^2*(
                -528*\[Alpha]*Derivative[2][f][\[Phi][r]] + 7*r^2*
                 (-35 + 92*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^6*(336*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*(33 + 340*Derivative[2][J][\[Phi][r]]))) - 
            96*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
             (-744 + Derivative[1][\[Phi]][r]^2*(-1640*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-37 + 351*Derivative[2][
                     J][\[Phi][r]]))) + 32*(-936 + 720*Derivative[1][\[Phi]][
                 r]^2*(8*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                r^2*Derivative[2][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
                4*(4176*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(-31 + 912*Derivative[2][J][\[Phi][r]]))) + 
            4*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (-8640 + 96*Derivative[1][\[Phi]][r]^2*(1144*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(143 - 516*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                7584*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(-115 + 1056*Derivative[2][J][\[Phi][r]]))) + 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (32*Derivative[1][\[Phi]][r]^2*(828*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(115 - 663*Derivative[2][J][\[Phi][r]])) + 
              240*(-1 + 12*Derivative[2][J][\[Phi][r]]) + 
              3*Derivative[1][\[Phi]][r]^4*(4088*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(21 + 1174*Derivative[2][
                     J][\[Phi][r]]))) + 4*Derivative[1][J][\[Phi][r]]^2*
             (-14400 + Derivative[1][\[Phi]][r]^4*(133344*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 12*r^4*(133 - 2118*
                   Derivative[2][J][\[Phi][r]])) - 96*Derivative[1][\[Phi]][
                 r]^2*(-672*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(31 + 12*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^6*(4544*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*(101 + 1808*Derivative[2][J][\[Phi][
                     r]])))) + 8*J[\[Phi][r]]^3*
           (1440*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              2 + 18*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-16 + Derivative[1][\[Phi]][r]^2*(-528*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^2*(-35 + 
                  92*Derivative[2][J][\[Phi][r]]))) - 
            4*(-3120 + 1440*Derivative[1][\[Phi]][r]^2*(8*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*Derivative[2][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(4176*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(-31 + 912*Derivative[2][
                     J][\[Phi][r]]))) - r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(32*Derivative[1][\[Phi]][r]^2*(
                828*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(115 - 663*Derivative[2][J][\[Phi][r]])) + 
              480*(-1 + 12*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(4088*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(21 + 1174*Derivative[2][J][\[Phi][
                     r]]))) + 2*Derivative[1][J][\[Phi][r]]^2*
             (7200 + 24*Derivative[1][\[Phi]][r]^2*(-672*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(31 + 12*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(-11112*r^2*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + r^4*(-133 + 
                  2118*Derivative[2][J][\[Phi][r]]))))) + 
        64*r^2*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^4*Derivative[1][\[Phi]][
          r]*(-32256 - 32256*J[\[Phi][r]]^4 - 26784*r^2*
           Derivative[1][\[Phi]][r]^2 + 6368*r^4*Derivative[1][\[Phi]][r]^4 - 
          52992*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
            4 - 33*r^6*Derivative[1][\[Phi]][r]^6 + 147456*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] + 
          26880*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] - 1104*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] - 125568*r^2*Derivative[1][\[Phi]][r]^
            2*Derivative[2][J][\[Phi][r]] + 32832*r^4*
           Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          340*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] + 
          384*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (-381 + 2*Derivative[1][\[Phi]][r]^2*(-94*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(22 + 69*Derivative[2][J][\[Phi][
                   r]]))) - 288*J[\[Phi][r]]^3*
           (448 - 864*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + Derivative[1][\[Phi]][r]^2*(-512*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(93 + 436*Derivative[2][J][\[Phi][r]]))) + 
          8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (31104 + Derivative[1][\[Phi]][r]^6*(22*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^6*(1 + 8*Derivative[2][J][\[Phi][r]])) - 
            48*Derivative[1][\[Phi]][r]^2*(-112*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(185 + 294*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(-3504*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(617 + 1524*Derivative[2][J][\[Phi][r]]))) - 
          16*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-8928 + Derivative[1][\[Phi]][r]^4*(582*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^4*(-1 + 108*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^2*
             (408*\[Alpha]*Derivative[2][f][\[Phi][r]] - 3*r^2*(19 + 
                2340*Derivative[2][J][\[Phi][r]]))) + 32*J[\[Phi][r]]^2*
           (-6048 + 4464*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 - 27*Derivative[1][\[Phi]][r]^2*
             (-512*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(93 + 
                436*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              4*(840*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(199 + 1026*Derivative[2][J][\[Phi][r]])) - 
            12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-1944 + Derivative[1][\[Phi]][r]^2*(-112*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(185 + 294*Derivative[2][
                     J][\[Phi][r]])))) + J[\[Phi][r]]*(-129024 - 
            146304*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
              3 - Derivative[1][\[Phi]][r]^6*(1104*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^6*(33 + 340*Derivative[2][J][\[Phi][
                   r]])) - 864*Derivative[1][\[Phi]][r]^2*
             (-512*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(93 + 
                436*Derivative[2][J][\[Phi][r]])) + 
            64*Derivative[1][\[Phi]][r]^4*(840*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(199 + 1026*Derivative[2][J][\[Phi][r]])) + 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (93312 - 96*Derivative[1][\[Phi]][r]^2*(-112*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(185 + 294*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                -3504*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(617 + 1524*Derivative[2][J][\[Phi][r]]))) + 
            48*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (5952 + Derivative[1][\[Phi]][r]^2*(-136*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(19 + 2340*Derivative[2][
                     J][\[Phi][r]]))))) + 4*r^4*\[Alpha]*
         Derivative[1][f][\[Phi][r]]^2*
         (-41472*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
            5 + 96*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
            4*(-1644 - 1644*J[\[Phi][r]] + Derivative[1][\[Phi]][r]^2*
             (-992*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(61 + 
                212*Derivative[2][J][\[Phi][r]]))) - 
          8*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^3*
           (16272 + 16272*J[\[Phi][r]]^2 + 6*J[\[Phi][r]]*
             (5424 + Derivative[1][\[Phi]][r]^2*(5312*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(129 - 2836*
                   Derivative[2][J][\[Phi][r]]))) + Derivative[1][\[Phi]][r]^
              2*(31872*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              6*r^2*(129 - 2836*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(744*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(13 + 306*Derivative[2][J][\[Phi][r]]))) + 
          8*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
           (4752 + 4752*J[\[Phi][r]]^3 + Derivative[1][\[Phi]][r]^4*
             (-12240*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(359 - 900*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(12*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(1 + 8*Derivative[2][J][\[Phi][r]])) + 
            96*Derivative[1][\[Phi]][r]^2*(-162*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-108 + 283*Derivative[2][J][\[Phi][r]])) + 
            J[\[Phi][r]]*(14256 + Derivative[1][\[Phi]][r]^4*(-12240*r^2*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + r^4*(359 - 
                  900*Derivative[2][J][\[Phi][r]])) + 
              192*Derivative[1][\[Phi]][r]^2*(-162*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-108 + 283*Derivative[2][J][\[Phi][
                     r]]))) + 48*J[\[Phi][r]]^2*(297 + Derivative[1][\[Phi]][
                 r]^2*(-324*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                2*r^2*(-108 + 283*Derivative[2][J][\[Phi][r]])))) + 
          8*(1 + J[\[Phi][r]])^3*Derivative[1][\[Phi]][r]*
           (1728*(3*r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            1728*J[\[Phi][r]]^2*(3*r^2 + 8*\[Alpha]*Derivative[2][f][
                \[Phi][r]]) - Derivative[1][\[Phi]][r]^4*
             (4392*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(21 + 1174*Derivative[2][J][\[Phi][r]])) + 
            4*Derivative[1][\[Phi]][r]^2*(192*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(89 + 1284*Derivative[2][J][\[Phi][r]])) + 
            4*J[\[Phi][r]]*(864*(3*r^2 + 8*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^2*(192*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(89 + 1284*Derivative[2][
                     J][\[Phi][r]])))) + 4*r*(1 + J[\[Phi][r]])^2*
           Derivative[1][J][\[Phi][r]]*(9216 + 9216*J[\[Phi][r]]^3 + 
            288*Derivative[1][\[Phi]][r]^2*(120*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(1 - 70*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^6*(5888*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(101 + 1808*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^4*(-2304*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(119 + 3033*Derivative[2][J][\[Phi][r]])) - 
            288*J[\[Phi][r]]^2*(-96 + Derivative[1][\[Phi]][r]^2*(
                -120*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-1 + 70*Derivative[2][J][\[Phi][r]]))) + 
            8*J[\[Phi][r]]*(3456 + 72*Derivative[1][\[Phi]][r]^2*(
                120*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 - 70*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-2304*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(119 + 3033*Derivative[2][J][\[Phi][
                     r]])))) + r^2*(1 + J[\[Phi][r]])*
           Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (140544 + 140544*J[\[Phi][r]]^3 + 48*Derivative[1][\[Phi]][r]^2*
             (1440*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-1619 + 
                12*Derivative[2][J][\[Phi][r]])) - 3*Derivative[1][\[Phi]][r]^
              6*(848*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(33 + 340*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^4*(-26016*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^4*(1171 + 4368*Derivative[2][J][
                  \[Phi][r]])) + 48*J[\[Phi][r]]^2*(8784 + 
              Derivative[1][\[Phi]][r]^2*(1440*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-1619 + 12*Derivative[2][J][\[Phi][
                     r]]))) + 8*J[\[Phi][r]]*(52704 + 
              12*Derivative[1][\[Phi]][r]^2*(1440*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-1619 + 12*Derivative[2][J][\[Phi][
                     r]])) + Derivative[1][\[Phi]][r]^4*(-26016*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(1171 + 4368*
                   Derivative[2][J][\[Phi][r]]))))) + 16*r^3*\[Alpha]^2*
         Derivative[1][f][\[Phi][r]]^3*(-4608 - 4608*J[\[Phi][r]]^5 + 
          27840*r^2*Derivative[1][\[Phi]][r]^2 + 5936*r^4*
           Derivative[1][\[Phi]][r]^4 - 67968*r^5*Derivative[1][J][\[Phi][r]]^
            5*Derivative[1][\[Phi]][r]^5 - 202*r^6*Derivative[1][\[Phi]][r]^
            6 + 313344*\[Alpha]*Derivative[1][\[Phi]][r]^2*
           Derivative[2][f][\[Phi][r]] + 49152*r^2*\[Alpha]*
           Derivative[1][\[Phi]][r]^4*Derivative[2][f][\[Phi][r]] - 
          12672*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*Derivative[2][f][
            \[Phi][r]] - 48384*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] + 63168*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] - 3616*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] - 48*r^3*Derivative[1][J][\[Phi][r]]^3*
           Derivative[1][\[Phi]][r]^3*(1068 + Derivative[1][\[Phi]][r]^2*
             (3216*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(5 - 
                4112*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(256*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(2 + 69*Derivative[2][J][\[Phi][r]]))) - 
          192*J[\[Phi][r]]^4*(120 - 1098*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (-1632*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-145 + 
                252*Derivative[2][J][\[Phi][r]]))) + 
          4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (75168 + Derivative[1][\[Phi]][r]^6*(56*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 3*r^6*(1 + 8*Derivative[2][J][\[Phi][r]])) + 
            24*Derivative[1][\[Phi]][r]^4*(-1004*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^4*(61 + 39*Derivative[2][J][\[Phi][r]])) + 
            48*Derivative[1][\[Phi]][r]^2*(168*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-547 + 372*Derivative[2][J][\[Phi][r]]))) + 
          96*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (-2436 + Derivative[1][\[Phi]][r]^2*(-1248*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(149 + 488*Derivative[2][J][
                  \[Phi][r]]))) - r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]*(-210816 + 96*Derivative[1][\[Phi]][r]^2*
             (-1968*\[Alpha]*Derivative[2][f][\[Phi][r]] + 7*r^2*(103 + 
                324*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              6*(3056*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              3*r^6*(33 + 340*Derivative[2][J][\[Phi][r]])) - 
            4*Derivative[1][\[Phi]][r]^4*(-14496*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^4*(3559 + 16680*Derivative[2][J][
                  \[Phi][r]]))) + 16*J[\[Phi][r]]^3*
           (-2880 + 18792*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 48*Derivative[1][\[Phi]][r]^2*
             (1632*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(145 - 
                252*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              4*(3072*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              7*r^4*(53 + 564*Derivative[2][J][\[Phi][r]])) - 
            6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-8784 + Derivative[1][\[Phi]][r]^2*(-1968*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^2*(103 + 
                  324*Derivative[2][J][\[Phi][r]])))) - 
          J[\[Phi][r]]*(233856*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 - 96*r^2*Derivative[1][J][\[Phi][r]]^
              2*Derivative[1][\[Phi]][r]^2*(9396 + Derivative[1][\[Phi]][r]^
                4*(-1004*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(61 + 39*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^2*(168*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-547 + 372*Derivative[2][J][\[Phi][
                     r]]))) + 4*(5760 + 192*Derivative[1][\[Phi]][r]^2*(
                -1632*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-145 + 252*Derivative[2][J][\[Phi][r]])) - 
              12*Derivative[1][\[Phi]][r]^4*(3072*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^4*(53 + 
                  564*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^6*(6336*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*(101 + 1808*Derivative[2][J][\[Phi][r]]))) - 
            48*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-2136 + Derivative[1][\[Phi]][r]^2*(-3216*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-5 + 4112*Derivative[2][
                     J][\[Phi][r]]))) + r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(-843264 + 288*Derivative[1][\[Phi]][r]^
                2*(-1968*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                7*r^2*(103 + 324*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^6*(3056*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 3*r^6*(33 + 340*Derivative[2][J][\[Phi][
                     r]])) - 8*Derivative[1][\[Phi]][r]^4*(-14496*r^2*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + r^4*(3559 + 
                  16680*Derivative[2][J][\[Phi][r]])))) - 
          2*J[\[Phi][r]]^2*(23040 + 25632*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 576*Derivative[1][\[Phi]][r]^2*
             (-1632*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-145 + 
                252*Derivative[2][J][\[Phi][r]])) - 
            24*Derivative[1][\[Phi]][r]^4*(3072*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 7*r^4*(53 + 564*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(6336*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(101 + 1808*Derivative[2][J][\[Phi][r]])) - 
            96*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (4698 + Derivative[1][\[Phi]][r]^2*(168*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-547 + 
                  372*Derivative[2][J][\[Phi][r]]))) - 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (316224 - 72*Derivative[1][\[Phi]][r]^2*(-1968*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^2*(103 + 
                  324*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^4*(-14496*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(3559 + 16680*Derivative[2][J][\[Phi][r]])))))))/
     (4*r*B[r]*(2*r*J[\[Phi][r]] + 4*\[Alpha]*(1 - 3*B[r])*
        Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
       r*(2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]))*
      (2*r^5*J[\[Phi][r]]^3 + r^5*(1 + 3*Derivative[1][J][\[Phi][r]]^2)*
         (2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
        J[\[Phi][r]]^2*(-96*r*\[Alpha]^2*(-1 + B[r])^2*
           Derivative[1][f][\[Phi][r]]^2 + 4*r^4*\[Alpha]*(1 - 7*B[r])*
           Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
          r^5*(6 + 6*Derivative[1][J][\[Phi][r]]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])) - 
        16*\[Alpha]^3*B[r]*Derivative[1][f][\[Phi][r]]^3*
         Derivative[1][\[Phi]][r]*(-24 + 24*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r] - r^2*Derivative[1][\[Phi]][r]^2 - 
          6*B[r]*(-8 + 8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + r^2*Derivative[1][\[Phi]][r]^2) + 
          3*B[r]^2*(-8 + 8*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + 5*r^2*Derivative[1][\[Phi]][r]^2)) + 
        r^4*\[Alpha]*Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r]*
         (4 + 24*Derivative[1][J][\[Phi][r]]^2 - 
          B[r]*(28 + 12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + 24*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
              r] + Derivative[1][J][\[Phi][r]]^2*
             (48 - r^2*Derivative[1][\[Phi]][r]^2))) + 
        8*r*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
         (6*(-2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
          B[r]*(24 - 6*r^2*Derivative[1][\[Phi]][r]^2 - 
            24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-12 + r^2*Derivative[1][\[Phi]][r]^2)) + 
          3*B[r]^2*(-4 + 6*r^2*Derivative[1][\[Phi]][r]^2 + 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (2 + r^2*Derivative[1][\[Phi]][r]^2))) + 
        J[\[Phi][r]]*(384*\[Alpha]^3*(-1 + B[r])^2*B[r]*
           Derivative[1][f][\[Phi][r]]^3*Derivative[1][\[Phi]][r] + 
          r^5*(6 + 12*Derivative[1][J][\[Phi][r]]^2 + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            3*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]) - 
          4*r^4*\[Alpha]*Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-2 - 6*Derivative[1][J][\[Phi][r]]^2 + 
            B[r]*(14 + 12*Derivative[1][J][\[Phi][r]]^2 + 
              3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])) + 
          48*r*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (-4 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
            B[r]*(-8 + 2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + r^2*Derivative[1][\[Phi]][r]^2) + 
            B[r]^2*(-4 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + 3*r^2*Derivative[1][\[Phi]][r]^2))))^2)
 
u = (16*r^4*(1 + J[\[Phi][r]])^3*(4*\[Alpha]*Derivative[1][f][\[Phi][r]] + 
        r^2*Derivative[1][J][\[Phi][r]])*
       (2304*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4*Derivative[1][J][
          \[Phi][r]]*Derivative[1][\[Phi]][r]^2*(-2 - 2*J[\[Phi][r]] + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
        r^7*(1 + J[\[Phi][r]] + 3*Derivative[1][J][\[Phi][r]]^2)^2*
         Derivative[1][\[Phi]][r]*(2 + 2*J[\[Phi][r]] + 
           r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])^2 + 
        16*r^3*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*Derivative[1][\[Phi]][
          r]*(-6 - 6*J[\[Phi][r]]^3 + 12*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r] + 54*r*Derivative[1][J][\[Phi][r]]^3*
           Derivative[1][\[Phi]][r] + r^2*Derivative[1][\[Phi]][r]^2 + 
          18*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
          54*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2 + 
          J[\[Phi][r]]^2*(-18 + 12*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + r^2*Derivative[1][\[Phi]][r]^2) + 
          2*J[\[Phi][r]]*(-9 + 12*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + 27*r*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r] + r^2*Derivative[1][\[Phi]][r]^2 + 
            9*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
              2)) + 8*r^4*\[Alpha]*Derivative[1][f][\[Phi][r]]*
         (1 + J[\[Phi][r]] + 3*Derivative[1][J][\[Phi][r]]^2)*
         (6 + 6*J[\[Phi][r]]^3 + 2*r^2*Derivative[1][\[Phi]][r]^2 + 
          15*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
          6*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (9 + r^2*Derivative[1][\[Phi]][r]^2) + J[\[Phi][r]]^2*
           (18 + 9*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            2*r^2*Derivative[1][\[Phi]][r]^2) + J[\[Phi][r]]*
           (18 + 4*r^2*Derivative[1][\[Phi]][r]^2 + 
            15*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (18 + r^2*Derivative[1][\[Phi]][r]^2))) - 
        384*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*(6 + 6*J[\[Phi][r]]^3 + 
          r^2*Derivative[1][\[Phi]][r]^2 + 3*r^2*Derivative[1][J][\[Phi][r]]^
            2*Derivative[1][\[Phi]][r]^2 - 6*r^3*Derivative[1][J][\[Phi][r]]^
            3*Derivative[1][\[Phi]][r]^3 + J[\[Phi][r]]^2*
           (18 + 3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            r^2*Derivative[1][\[Phi]][r]^2) + Derivative[1][J][\[Phi][r]]*
           (3*r*Derivative[1][\[Phi]][r] - r^3*Derivative[1][\[Phi]][r]^3) + 
          J[\[Phi][r]]*(3*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 2*(9 + r^2*Derivative[1][\[Phi]][r]^
                2) + Derivative[1][J][\[Phi][r]]*(6*r*Derivative[1][\[Phi]][
                r] - r^3*Derivative[1][\[Phi]][r]^3)))) - 
      4*r^3*B[r]*(1 + J[\[Phi][r]])^2*(-32*J[\[Phi][r]]^6*
         (r^9 - 12*r^7*\[Alpha]*Derivative[2][f][\[Phi][r]]) - 
        24576*r*\[Alpha]^6*Derivative[1][f][\[Phi][r]]^6*
         Derivative[1][\[Phi]][r]^4*(-21*Derivative[1][J][\[Phi][r]]^2 + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
          6*Derivative[2][J][\[Phi][r]]) + 16*J[\[Phi][r]]^5*
         (144*r^3*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
          r^7*(-12*(r^2 - 12*\[Alpha]*Derivative[2][f][\[Phi][r]]) - 
            5*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (r^2 - 12*\[Alpha]*Derivative[2][f][\[Phi][r]]) - 
            12*Derivative[1][J][\[Phi][r]]^2*(r^2 - 6*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^2*
             (r^4 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              2*r^4*Derivative[2][J][\[Phi][r]])) + 4*r^6*\[Alpha]*
           Derivative[1][f][\[Phi][r]]*(-6*Derivative[1][J][\[Phi][r]]*
             (r + 6*r*Derivative[2][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]*
             (96*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-1 + 
                9*Derivative[2][J][\[Phi][r]])))) + 
        r^7*(1 + 3*Derivative[1][J][\[Phi][r]]^2)*
         (2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])^2*
         (-8*r^2 + 6*r^4*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]^2 + 96*\[Alpha]*Derivative[2][f][
            \[Phi][r]] + 4*Derivative[1][\[Phi]][r]^2*
           (r^4 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
            2*r^4*Derivative[2][J][\[Phi][r]]) + 
          3*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (-12 + Derivative[1][\[Phi]][r]^2*(r^2 + 16*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 4*r^2*Derivative[2][J][\[Phi][r]])) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-12*(r^2 - 12*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^2*(r^4 + 16*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 4*r^4*Derivative[2][J][\[Phi][r]])) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*(-12 + 
            Derivative[1][\[Phi]][r]^2*(72*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(7 + 12*Derivative[2][J][\[Phi][r]])))) + 
        1024*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][
          r]*(648*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
            3 - 2*(72 + r^4*Derivative[1][\[Phi]][r]^4 + 
            6*r^2*Derivative[1][\[Phi]][r]^2*(1 + 21*Derivative[2][J][
                \[Phi][r]])) + 3*r^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]^2*(168 + Derivative[1][\[Phi]][r]^2*
             (48*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-7 + 
                12*Derivative[2][J][\[Phi][r]]))) - 
          18*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-6 + Derivative[1][\[Phi]][r]^2*(16*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-3 + 16*Derivative[2][J][\[Phi][r]])))) + 
        64*r^3*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
         (1440*r^4*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^4 + 
          12*r^2*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
           (216 + Derivative[1][\[Phi]][r]^2*(192*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(55 - 12*Derivative[2][J][\[Phi][r]]))) + 
          30*r^3*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^3*
           (96 + Derivative[1][\[Phi]][r]^2*(r^2 + 48*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 12*r^2*Derivative[2][J][\[Phi][r]])) + 
          r*Derivative[1][\[Phi]][r]*(192 + Derivative[1][\[Phi]][r]^2*
             (96*\[Alpha]*Derivative[2][f][\[Phi][r]] + 6*r^2*(7 - 
                10*Derivative[2][J][\[Phi][r]])) - 720*Derivative[2][J][
              \[Phi][r]] + Derivative[1][\[Phi]][r]^4*
             (16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(1 + 4*Derivative[2][J][\[Phi][r]]))) + 
          6*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (180 + Derivative[1][\[Phi]][r]^2*(96*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(125 - 396*Derivative[2][J][\[Phi][r]])) + 
            2*Derivative[1][\[Phi]][r]^4*(32*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(1 + 8*Derivative[2][J][\[Phi][r]]))) + 
          Derivative[1][J][\[Phi][r]]*(-288 - 48*r^2*Derivative[1][\[Phi]][r]^
              2*(-7 + 54*Derivative[2][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^4*(480*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 2*r^4*(37 + 36*Derivative[2][J][\[Phi][r]])))) + 
        256*r*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4*
         (1350*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4 - 
          8*(72 + Derivative[1][\[Phi]][r]^4*(6*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(-1 + 3*Derivative[2][J][\[Phi][r]])) + 
            9*Derivative[1][\[Phi]][r]^2*(4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-1 + 10*Derivative[2][J][\[Phi][r]]))) + 
          15*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (132 + Derivative[1][\[Phi]][r]^2*(48*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-1 + 12*Derivative[2][J][\[Phi][r]]))) + 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-72 + Derivative[1][\[Phi]][r]^2*(-360*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 3*r^2*(29 - 240*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(48*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(-1 + 12*Derivative[2][J][\[Phi][r]]))) - 
          12*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-102 + Derivative[1][\[Phi]][r]^2*(12*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-25 + 48*Derivative[2][J][\[Phi][r]])))) + 
        4*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
         (2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])*
         (216*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^3 + 
          8*Derivative[1][\[Phi]][r]*(96*\[Alpha]*Derivative[2][f][
              \[Phi][r]] + r^2*(-1 + 9*Derivative[2][J][\[Phi][r]])) + 
          2*Derivative[1][\[Phi]][r]^3*(48*r^2*\[Alpha]*Derivative[2][f][
              \[Phi][r]] + r^4*(5 + 12*Derivative[2][J][\[Phi][r]])) + 
          12*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
           (-21 + 2*Derivative[1][\[Phi]][r]^2*(96*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(13 + 15*Derivative[2][J][\[Phi][r]]))) + 
          6*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (384*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
            2*r^2*(17 + 30*Derivative[2][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^2*(176*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(19 + 36*Derivative[2][J][\[Phi][r]]))) + 
          r*Derivative[1][J][\[Phi][r]]*(-48*(1 + 6*Derivative[2][J][
                \[Phi][r]]) + 3*Derivative[1][\[Phi]][r]^4*
             (16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(1 + 4*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^2*(960*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 2*r^2*(23 + 42*Derivative[2][J][\[Phi][r]]))) + 
          2*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
           (9*(160*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(1 - 
                2*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^2*
             (192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(11 + 48*Derivative[2][J][\[Phi][r]]))) + 
          3*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^2*
           (-24 + Derivative[1][\[Phi]][r]^2*(240*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(13 + 60*Derivative[2][J][\[Phi][r]])))) + 
        16*r^3*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
         (810*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4 + 
          60*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
           (30 + Derivative[1][\[Phi]][r]^2*(r^2 + 24*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 6*r^2*Derivative[2][J][\[Phi][r]])) + 
          4*(36*(r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            2*Derivative[1][\[Phi]][r]^4*(12*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(1 + 3*Derivative[2][J][\[Phi][r]])) + 
            3*Derivative[1][\[Phi]][r]^2*(88*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(3 + 4*Derivative[2][J][\[Phi][r]]))) + 
          36*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (42 + Derivative[1][\[Phi]][r]^2*(136*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(20 + 19*Derivative[2][J][\[Phi][r]]))) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (216*(8*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1 - 
                8*Derivative[2][J][\[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^
              4*(16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^6*(1 + 4*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^2*(210*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(25 + 21*Derivative[2][J][\[Phi][r]]))) + 
          2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (648 + Derivative[1][\[Phi]][r]^2*(3024*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 3*r^2*(181 - 168*Derivative[2][J][\[Phi][r]])) + 
            2*Derivative[1][\[Phi]][r]^4*(144*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(7 + 36*Derivative[2][J][\[Phi][r]]))) + 
          6*r^2*Derivative[1][J][\[Phi][r]]^2*
           (96 + Derivative[1][\[Phi]][r]^2*(768*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 4*r^2*(13 - 114*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(288*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(29 + 60*Derivative[2][J][\[Phi][r]])))) + 
        4*J[\[Phi][r]]^4*(-36864*r*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4 - 
          768*r^3*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
           (6*Derivative[1][J][\[Phi][r]] + r*Derivative[1][\[Phi]][r]*
             (-4 + 15*Derivative[2][J][\[Phi][r]])) + 48*r^3*\[Alpha]^2*
           Derivative[1][f][\[Phi][r]]^2*(48*r^2*Derivative[1][J][\[Phi][r]]^
              2 + 60*(r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^2*(88*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(3 + 4*Derivative[2][J][\[Phi][r]])) - 
            18*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-8*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-1 + 
                8*Derivative[2][J][\[Phi][r]]))) + 
          r^7*(-72*r^2*Derivative[1][J][\[Phi][r]]^4 - 
            120*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (r^2 - 6*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            20*(-6*r^2 + 72*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              Derivative[1][\[Phi]][r]^2*(r^4 + 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 2*r^4*Derivative[2][J][
                  \[Phi][r]])) + 12*Derivative[1][J][\[Phi][r]]^2*
             (-20*(r^2 - 6*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^2*(r^4 + 34*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 4*r^4*Derivative[2][J][
                  \[Phi][r]])) + r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(-100*(r^2 - 12*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^2*(
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(5 + 12*Derivative[2][J][\[Phi][r]])))) + 
          4*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (20*Derivative[1][\[Phi]][r]*(96*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-1 + 9*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^3*(48*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(5 + 12*Derivative[2][J][\[Phi][r]])) - 
            6*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (-192*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(19 + 
                42*Derivative[2][J][\[Phi][r]])) + 3*r*Derivative[1][J][
              \[Phi][r]]*(-40*(1 + 6*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^2*(224*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(7 + 20*Derivative[2][J][\[Phi][r]]))))) + 
        4*J[\[Phi][r]]^3*(-36864*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r] - 4608*r*\[Alpha]^4*
           Derivative[1][f][\[Phi][r]]^4*(32 + 2*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^
              2*(4*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-1 + 
                10*Derivative[2][J][\[Phi][r]]))) - 96*r^3*\[Alpha]^3*
           Derivative[1][f][\[Phi][r]]^3*(-180*r*Derivative[1][J][\[Phi][r]]^
              2*Derivative[1][\[Phi]][r] + 8*Derivative[1][J][\[Phi][r]]*
             (24 + r^2*Derivative[1][\[Phi]][r]^2*(-7 + 54*Derivative[2][J][
                  \[Phi][r]])) + r*Derivative[1][\[Phi]][r]*
             (32*(-4 + 15*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^2*(-16*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-7 + 10*Derivative[2][J][\[Phi][r]])))) + 
          32*r^3*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (162*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r] + 
            180*(r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            3*r^2*Derivative[1][J][\[Phi][r]]^2*(96 + Derivative[1][\[Phi]][
                 r]^2*(192*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(13 - 114*Derivative[2][J][\[Phi][r]]))) + 
            Derivative[1][\[Phi]][r]^4*(12*r^4*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^6*(1 + 3*Derivative[2][J][\[Phi][r]])) + 
            6*Derivative[1][\[Phi]][r]^2*(88*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^4*(3 + 4*Derivative[2][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (108*(8*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 - 8*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(210*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(25 + 21*Derivative[2][J][\[Phi][r]])))) + 
          r^7*(-180*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][
              r] + 40*(-4*r^2 + 48*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              Derivative[1][\[Phi]][r]^2*(r^4 + 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 2*r^4*Derivative[2][J][
                  \[Phi][r]])) + 2*Derivative[1][J][\[Phi][r]]^2*
             (-240*(r^2 - 6*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              24*Derivative[1][\[Phi]][r]^2*(r^4 + 34*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 4*r^4*Derivative[2][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(r^6 + 
                12*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                3*r^6*Derivative[2][J][\[Phi][r]])) + 
            36*r^2*Derivative[1][J][\[Phi][r]]^4*(-8 + Derivative[1][\[Phi]][
                 r]^2*(26*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-1 + 2*Derivative[2][J][\[Phi][r]]))) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-50*(r^2 - 12*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^2*(48*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(5 + 12*Derivative[2][J][\[Phi][r]]))) + 
            r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-480*(r^2 - 6*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^2*(372*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(29 + 72*Derivative[2][J][\[Phi][r]])))) + 
          2*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (-252*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r] - 
            48*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
             (-84*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1 + 
                6*Derivative[2][J][\[Phi][r]])) + 80*Derivative[1][\[Phi]][r]*
             (96*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-1 + 
                9*Derivative[2][J][\[Phi][r]])) + 8*Derivative[1][\[Phi]][r]^
              3*(48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^4*(5 + 12*Derivative[2][J][\[Phi][r]])) + 
            8*r*Derivative[1][J][\[Phi][r]]*(-60*(1 + 6*Derivative[2][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(12*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(1 + 3*Derivative[2][J][
                    \[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^2*(
                224*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(7 + 20*Derivative[2][J][\[Phi][r]]))) + 
            Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (9216*\[Alpha]*Derivative[2][f][\[Phi][r]] - 48*r^2*(19 + 
                42*Derivative[2][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^2*(
                1536*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(137 + 258*Derivative[2][J][\[Phi][r]]))))) + 
        2*J[\[Phi][r]]*(-73728*r*\[Alpha]^6*Derivative[1][f][\[Phi][r]]^6*
           Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          1024*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][
            r]*(216 - 252*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + r^4*Derivative[1][\[Phi]][r]^4 + 
            12*r^2*Derivative[1][\[Phi]][r]^2*(1 + 21*Derivative[2][J][
                \[Phi][r]]) + 9*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(-12 + Derivative[1][\[Phi]][r]^2*(
                16*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-3 + 16*Derivative[2][J][\[Phi][r]])))) + 
          64*r^3*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
           (1440*r^3*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              3 + 6*r^2*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^2*(432 + Derivative[1][\[Phi]][r]^2*(
                192*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(55 - 12*Derivative[2][J][\[Phi][r]]))) + 
            r*Derivative[1][\[Phi]][r]*(Derivative[1][\[Phi]][r]^2*(
                144*\[Alpha]*Derivative[2][f][\[Phi][r]] + 9*r^2*
                 (7 - 10*Derivative[2][J][\[Phi][r]])) + 96*(4 - 
                15*Derivative[2][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(1 + 4*Derivative[2][J][\[Phi][r]]))) + 
            6*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (270 + Derivative[1][\[Phi]][r]^2*(96*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(125 - 396*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(32*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(1 + 8*Derivative[2][J][\[Phi][r]]))) + 
            Derivative[1][J][\[Phi][r]]*(-576 - 72*r^2*Derivative[1][\[Phi]][
                 r]^2*(-7 + 54*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(480*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 2*r^4*(37 + 36*Derivative[2][J][\[Phi][
                     r]])))) + 16*r^3*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^
            2*(900*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
              3 + 12*(30*(r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(12*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*(1 + 3*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^2*(88*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(3 + 4*Derivative[2][J][\[Phi][r]]))) + 
            18*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (84 + Derivative[1][\[Phi]][r]^2*(136*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(20 + 19*Derivative[2][J][\[Phi][r]]))) + 
            3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (144*(8*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 - 8*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(16*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*(1 + 4*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^2*(210*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(25 + 21*Derivative[2][J][\[Phi][r]]))) + 
            2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (972 + Derivative[1][\[Phi]][r]^2*(3024*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(181 - 
                  168*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^4*(144*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(7 + 36*Derivative[2][J][\[Phi][r]]))) + 
            6*r^2*Derivative[1][J][\[Phi][r]]^2*(192 + Derivative[1][\[Phi]][
                 r]^2*(1152*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                6*r^2*(13 - 114*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(288*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(29 + 60*Derivative[2][J][\[Phi][r]])))) + 
          r^7*(2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])*
           (-18*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              2 - 48*(r^2 - 12*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            20*Derivative[1][\[Phi]][r]^2*(r^4 + 8*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 2*r^4*Derivative[2][J][\[Phi][r]]) + 
            3*r^2*Derivative[1][J][\[Phi][r]]^4*(-96 + 
              24*Derivative[1][\[Phi]][r]^2*(r^2 + 24*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*Derivative[2][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(r^4 + 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                4*r^4*Derivative[2][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-38*(r^2 - 12*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^2*(56*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(5 + 14*Derivative[2][J][\[Phi][r]]))) + 
            6*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]*
             (-66 + Derivative[1][\[Phi]][r]^2*(84*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(7 + 18*Derivative[2][J][\[Phi][r]]))) + 
            4*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-90*(r^2 - 6*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^2*(132*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(11 + 30*Derivative[2][J][\[Phi][r]]))) + 
            Derivative[1][J][\[Phi][r]]^2*(-240*(r^2 - 6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*(1 + 4*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^2*(588*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(43 + 96*Derivative[2][J][\[Phi][r]])))) + 
          256*r*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4*
           (990*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
              3 - 4*(288 + 2*Derivative[1][\[Phi]][r]^4*(6*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(-1 + 3*Derivative[2][J][
                    \[Phi][r]])) + 27*Derivative[1][\[Phi]][r]^2*(
                4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-1 + 10*Derivative[2][J][\[Phi][r]]))) - 
            6*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-204 + Derivative[1][\[Phi]][r]^2*(12*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-25 + 48*Derivative[2][J][\[Phi][r]]))) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-216 + Derivative[1][\[Phi]][r]^4*(48*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(-1 + 12*Derivative[2][J][
                    \[Phi][r]])) - 6*Derivative[1][\[Phi]][r]^2*(
                120*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-29 + 240*Derivative[2][J][\[Phi][r]])))) + 
          4*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (180*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              3 + 8*(5*Derivative[1][\[Phi]][r]*(96*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-1 + 9*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(48*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(5 + 12*Derivative[2][J][\[Phi][r]]))) + 
            24*r*Derivative[1][J][\[Phi][r]]*(-10*(1 + 6*Derivative[2][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(12*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(1 + 3*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^2*(224*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(7 + 20*Derivative[2][J][
                    \[Phi][r]]))) + 3*r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^2*(-132 + Derivative[1][\[Phi]][r]^2*(
                624*\[Alpha]*Derivative[2][f][\[Phi][r]] + 5*r^2*
                 (13 + 24*Derivative[2][J][\[Phi][r]]))) + 
            r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
             (-756 + Derivative[1][\[Phi]][r]^4*(192*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(11 + 48*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^2*(7488*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 6*r^2*(113 + 
                  102*Derivative[2][J][\[Phi][r]]))) + 
            2*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
             (-72*(-84*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 + 6*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(912*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(79 + 204*Derivative[2][J][\[Phi][r]]))) + 
            3*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (3072*\[Alpha]*Derivative[2][f][\[Phi][r]] - 16*r^2*(19 + 
                42*Derivative[2][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*(1 + 4*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(1536*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(137 + 258*Derivative[2][J][\[Phi][
                     r]]))))) + J[\[Phi][r]]^2*
         (-12288*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]*(36 - 9*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + r^2*Derivative[1][\[Phi]][r]^2*
             (1 + 21*Derivative[2][J][\[Phi][r]])) + 64*r^3*\[Alpha]^3*
           Derivative[1][f][\[Phi][r]]^3*(2592*r^2*Derivative[1][J][\[Phi][
                r]]^3*Derivative[1][\[Phi]][r]^2 + 
            6*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (540 + Derivative[1][\[Phi]][r]^2*(96*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(125 - 396*Derivative[2][J][\[Phi][
                     r]]))) + r*Derivative[1][\[Phi]][r]*
             (18*Derivative[1][\[Phi]][r]^2*(16*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(7 - 10*Derivative[2][J][\[Phi][r]])) + 
              288*(4 - 15*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(16*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(1 + 4*Derivative[2][J][\[Phi][r]]))) + 
            2*Derivative[1][J][\[Phi][r]]*(-864 - 72*r^2*Derivative[1][
                  \[Phi]][r]^2*(-7 + 54*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(240*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(37 + 36*Derivative[2][J][\[Phi][r]])))) + 
          48*r^3*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (504*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              2 + 2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
              r]*(648 + Derivative[1][\[Phi]][r]^2*(1008*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(181 - 168*Derivative[2][
                     J][\[Phi][r]]))) + 8*(60*(r^2 + 8*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(
                12*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*(1 + 3*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^2*(88*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(3 + 4*Derivative[2][J][\[Phi][r]]))) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (432*(8*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 - 8*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(16*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*(1 + 4*Derivative[2][J][\[Phi][r]])) + 
              8*Derivative[1][\[Phi]][r]^2*(210*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(25 + 21*Derivative[2][J][\[Phi][r]]))) + 
            2*r^2*Derivative[1][J][\[Phi][r]]^2*(576 + Derivative[1][\[Phi]][
                 r]^2*(2304*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                12*r^2*(13 - 114*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(288*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(29 + 60*Derivative[2][J][\[Phi][r]])))) + 
          r^7*(-432*r^4*Derivative[1][J][\[Phi][r]]^6*
             Derivative[1][\[Phi]][r]^2 + 160*(-3*r^2 + 36*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + Derivative[1][\[Phi]][r]^2*(
                r^4 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                2*r^4*Derivative[2][J][\[Phi][r]])) + 
            24*Derivative[1][J][\[Phi][r]]^2*(-80*(r^2 - 6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) + 12*Derivative[1][\[Phi]][r]^
                2*(r^4 + 34*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                4*r^4*Derivative[2][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
                4*(r^6 + 12*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                3*r^6*Derivative[2][J][\[Phi][r]])) + 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-100*(r^2 - 12*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              3*Derivative[1][\[Phi]][r]^2*(48*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(5 + 12*Derivative[2][J][\[Phi][r]]))) + 
            12*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]*
             (-180 + Derivative[1][\[Phi]][r]^2*(228*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(13 + 36*Derivative[2][J][
                    \[Phi][r]]))) + 2*r^2*Derivative[1][J][\[Phi][r]]^4*
             (-864 + 216*Derivative[1][\[Phi]][r]^2*(26*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-1 + 2*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(312*r^2*
                 \[Alpha]*Derivative[2][f][\[Phi][r]] + r^4*(25 + 
                  72*Derivative[2][J][\[Phi][r]]))) + 
            r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-2880*(r^2 - 6*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(16*r^4*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^6*(1 + 4*Derivative[2][J][\[Phi][r]])) + 
              12*Derivative[1][\[Phi]][r]^2*(372*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(29 + 72*Derivative[2][J][
                    \[Phi][r]])))) - 512*r*\[Alpha]^4*
           Derivative[1][f][\[Phi][r]]^4*(-612*r^2*Derivative[1][J][\[Phi][
                r]]^2*Derivative[1][\[Phi]][r]^2 + 
            4*(432 + Derivative[1][\[Phi]][r]^4*(6*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(-1 + 3*Derivative[2][J][
                    \[Phi][r]])) + 27*Derivative[1][\[Phi]][r]^2*(
                4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-1 + 10*Derivative[2][J][\[Phi][r]]))) + 
            3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (72 + Derivative[1][\[Phi]][r]^2*(120*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-29 + 240*Derivative[2][J][\[Phi][
                     r]])))) + 4*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (-396*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
              2 + 8*(20*Derivative[1][\[Phi]][r]*(96*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-1 + 9*Derivative[2][J][
                    \[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^3*(
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^4*(5 + 12*Derivative[2][J][\[Phi][r]]))) + 
            24*r*Derivative[1][J][\[Phi][r]]*(-40*(1 + 6*Derivative[2][J][
                  \[Phi][r]]) + 2*Derivative[1][\[Phi]][r]^4*(12*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^4*(1 + 3*Derivative[2][J][
                    \[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^2*(
                224*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(7 + 20*Derivative[2][J][\[Phi][r]]))) + 
            6*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
             (-252 + Derivative[1][\[Phi]][r]^2*(1248*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(113 + 102*Derivative[2][
                     J][\[Phi][r]]))) + 2*r*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^2*(-144*(-84*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(1 + 6*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(912*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^4*(79 + 204*Derivative[2][J][\[Phi][r]]))) + 
            3*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (9216*\[Alpha]*Derivative[2][f][\[Phi][r]] - 48*r^2*(19 + 
                42*Derivative[2][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^6*(1 + 4*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(3072*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 2*r^4*(137 + 258*Derivative[2][J][\[Phi][
                     r]])))))) - 2654208*\[Alpha]^8*B[r]^10*
       Derivative[1][f][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4*
       (r^2*Derivative[1][\[Phi]][r]^2*(-64 - 64*J[\[Phi][r]]^2 + 
          32*r^2*Derivative[1][\[Phi]][r]^2 + 
          32*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
          5*r^4*Derivative[1][\[Phi]][r]^4 + 32*J[\[Phi][r]]*
           (-4 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            r^2*Derivative[1][\[Phi]][r]^2) + 4*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]*(8 + 7*r^2*Derivative[1][\[Phi]][r]^2))*
         Derivative[2][f][\[Phi][r]]^2 - r*Derivative[1][f][\[Phi][r]]*
         Derivative[1][\[Phi]][r]*(2*Derivative[2][f][\[Phi][r]]*
           (64 + 64*J[\[Phi][r]]^2 + 16*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + 16*r^2*Derivative[1][\[Phi]][r]^2 + 
            16*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            2*r^3*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]^3 - 
            5*r^4*Derivative[1][\[Phi]][r]^4 - 48*r^2*
             Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
            6*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
            16*J[\[Phi][r]]*(-8 - r*Derivative[1][J][\[Phi][r]]*Derivative[1][
                 \[Phi]][r] + r^2*Derivative[1][\[Phi]][r]^2*(-1 + 
                3*Derivative[2][J][\[Phi][r]]))) + r*Derivative[1][\[Phi]][r]*
           (-64 - 64*J[\[Phi][r]]^2 + 32*r^2*Derivative[1][\[Phi]][r]^2 + 
            32*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            5*r^4*Derivative[1][\[Phi]][r]^4 + 32*J[\[Phi][r]]*
             (-4 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
              r^2*Derivative[1][\[Phi]][r]^2) + 4*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*
             (8 + 7*r^2*Derivative[1][\[Phi]][r]^2))*Derivative[3][f][
            \[Phi][r]]) + Derivative[1][f][\[Phi][r]]^2*
         (128 + 128*J[\[Phi][r]]^2 + 200*r^2*Derivative[1][\[Phi]][r]^2 + 
          128*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 - 
          25*r^4*Derivative[1][\[Phi]][r]^4 + 288*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          180*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          96*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]]^2 - 
          96*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] + 
          60*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] + 
          8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-32 + r^2*Derivative[1][\[Phi]][r]^2*(5 - 12*Derivative[2][J][
                \[Phi][r]]) + 12*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]]) - 8*J[\[Phi][r]]*
           (-32 + 32*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
            r^2*Derivative[1][\[Phi]][r]^2*(25 + 36*Derivative[2][J][
                \[Phi][r]]) + 12*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]]))) - 221184*\[Alpha]^7*B[r]^9*
       Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
       (-2*r^3*Derivative[1][\[Phi]][r]^2*(-320 - 320*J[\[Phi][r]]^3 + 
          40*r^2*(5 + 6*Derivative[1][J][\[Phi][r]]^2)*
           Derivative[1][\[Phi]][r]^2 + 4*r^3*Derivative[1][J][\[Phi][r]]*
           (67 + 56*Derivative[1][J][\[Phi][r]]^2)*Derivative[1][\[Phi]][r]^
            3 + 6*r^4*(7 + 22*Derivative[1][J][\[Phi][r]]^2)*
           Derivative[1][\[Phi]][r]^4 + 7*r^5*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]^5 + 40*J[\[Phi][r]]^2*
           (-24 + 5*r^2*Derivative[1][\[Phi]][r]^2) + J[\[Phi][r]]*
           (-960 + 80*r^2*(5 + 3*Derivative[1][J][\[Phi][r]]^2)*
             Derivative[1][\[Phi]][r]^2 + 268*r^3*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]^3 + 42*r^4*Derivative[1][\[Phi]][r]^4))*
         Derivative[2][f][\[Phi][r]]^2 + r^2*Derivative[1][f][\[Phi][r]]*
         Derivative[1][\[Phi]][r]*(-8*\[Alpha]*Derivative[1][\[Phi]][r]^2*
           (-448 - 448*J[\[Phi][r]]^2 + 64*r^2*Derivative[1][\[Phi]][r]^2 + 
            208*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
              2 + 15*r^4*Derivative[1][\[Phi]][r]^4 + 16*J[\[Phi][r]]*
             (-56 + 15*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + 4*r^2*Derivative[1][\[Phi]][r]^2) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (120 + 53*r^2*Derivative[1][\[Phi]][r]^2))*
           Derivative[2][f][\[Phi][r]]^2 + Derivative[2][f][\[Phi][r]]*
           (1344*J[\[Phi][r]]^3 + 240*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + Derivative[1][J][\[Phi][r]]^2*
             (528*r^2*Derivative[1][\[Phi]][r]^2 - 312*r^4*Derivative[1][
                  \[Phi]][r]^4) - 16*J[\[Phi][r]]^2*(-252 - 
              66*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
              r^2*Derivative[1][\[Phi]][r]^2*(-13 + 60*Derivative[2][J][
                  \[Phi][r]])) + 2*(672 - 8*r^6*Derivative[1][\[Phi]][r]^
                6*Derivative[2][J][\[Phi][r]] - 8*r^2*Derivative[1][\[Phi]][
                 r]^2*(-13 + 60*Derivative[2][J][\[Phi][r]]) + 
              r^4*Derivative[1][\[Phi]][r]^4*(-107 + 68*Derivative[2][J][
                  \[Phi][r]])) + r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(1056 - 16*r^2*Derivative[1][\[Phi]][r]^
                2*(1 + 93*Derivative[2][J][\[Phi][r]]) + 
              r^4*Derivative[1][\[Phi]][r]^4*(-39 + 248*Derivative[2][J][
                  \[Phi][r]])) + 2*J[\[Phi][r]]*(2016 + 
              264*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
                2 + 16*r^2*Derivative[1][\[Phi]][r]^2*(13 - 
                60*Derivative[2][J][\[Phi][r]]) + r^4*Derivative[1][\[Phi]][
                 r]^4*(-107 + 68*Derivative[2][J][\[Phi][r]]) - 
              8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*(
                -132 + r^2*Derivative[1][\[Phi]][r]^2*(1 + 
                  93*Derivative[2][J][\[Phi][r]])))) + 
          2*r*Derivative[1][\[Phi]][r]*(-320 - 320*J[\[Phi][r]]^3 + 
            8*r^2*(29 + 39*Derivative[1][J][\[Phi][r]]^2)*
             Derivative[1][\[Phi]][r]^2 + 2*r^3*Derivative[1][J][\[Phi][r]]*
             (137 + 112*Derivative[1][J][\[Phi][r]]^2)*
             Derivative[1][\[Phi]][r]^3 + r^4*(43 + 124*Derivative[1][J][
                 \[Phi][r]]^2)*Derivative[1][\[Phi]][r]^4 + 
            8*r^5*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]^5 + 
            8*J[\[Phi][r]]^2*(-120 + 29*r^2*Derivative[1][\[Phi]][r]^2) + 
            J[\[Phi][r]]*(-960 + 8*r^2*(58 + 39*Derivative[1][J][\[Phi][r]]^
                  2)*Derivative[1][\[Phi]][r]^2 + 274*r^3*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]^3 + 
              43*r^4*Derivative[1][\[Phi]][r]^4))*Derivative[3][f][
            \[Phi][r]]) - 4*\[Alpha]*Derivative[1][f][\[Phi][r]]^3*
         Derivative[1][\[Phi]][r]*(1792 + 1792*J[\[Phi][r]]^2 + 
          2072*r^2*Derivative[1][\[Phi]][r]^2 + 1792*r^2*
           Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 - 
          285*r^4*Derivative[1][\[Phi]][r]^4 + 3680*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          1916*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          1248*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]]^2 - 
          1248*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] + 
          492*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] + 
          8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-448 + r^2*Derivative[1][\[Phi]][r]^2*(59 - 148*Derivative[2][J][
                \[Phi][r]]) + 156*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]]) - 8*J[\[Phi][r]]*
           (-448 + 448*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] - r^2*Derivative[1][\[Phi]][r]^2*(259 + 460*Derivative[2][J][
                \[Phi][r]]) + 156*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]])) + r*Derivative[1][f][\[Phi][r]]^2*
         (-1152 - 1152*J[\[Phi][r]]^3 - 2000*r^2*Derivative[1][\[Phi]][r]^2 - 
          864*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
          380*r^4*Derivative[1][\[Phi]][r]^4 + 7168*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] + 
          192*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] - 712*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] - 3552*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] + 2912*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] - 65*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] - 5248*r^2*\[Alpha]*
           Derivative[1][\[Phi]][r]^4*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 560*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 1392*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 - 336*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]]^2 - 3584*r*\[Alpha]*
           Derivative[1][\[Phi]][r]^3*Derivative[3][f][\[Phi][r]] + 
          1024*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*Derivative[3][f][
            \[Phi][r]] + 184*r^5*\[Alpha]*Derivative[1][\[Phi]][r]^7*
           Derivative[3][f][\[Phi][r]] + 960*r^3*Derivative[1][\[Phi]][r]^3*
           Derivative[3][J][\[Phi][r]] - 900*r^5*Derivative[1][\[Phi]][r]^5*
           Derivative[3][J][\[Phi][r]] + 30*r^7*Derivative[1][\[Phi]][r]^7*
           Derivative[3][J][\[Phi][r]] + 16*J[\[Phi][r]]^2*
           (-216 + 162*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + Derivative[1][\[Phi]][r]^2*(448*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - r^2*(125 + 222*Derivative[2][J][\[Phi][r]])) + 
            4*Derivative[1][\[Phi]][r]^3*(-56*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 15*r^3*Derivative[3][J][\[Phi][r]])) - 
          16*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (36 - Derivative[1][\[Phi]][r]^2*(152*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(1 + 69*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^3*(-88*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 84*r^3*Derivative[3][J][\[Phi][r]])) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (2592 - 16*Derivative[1][\[Phi]][r]^2*(-24*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 5*r^2*(13 + 9*Derivative[2][J][\[Phi][
                   r]])) + Derivative[1][\[Phi]][r]^4*
             (16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(67 + 
                16*Derivative[2][J][\[Phi][r]]) + r^4*(205 + 
                1708*Derivative[2][J][\[Phi][r]] + 1344*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*
             (2176*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              48*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
              5*(944*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              504*r^5*Derivative[3][J][\[Phi][r]])) - 4*J[\[Phi][r]]*
           (864 + 144*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 8*Derivative[1][\[Phi]][r]^2*
             (-448*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(125 + 
                222*Derivative[2][J][\[Phi][r]])) - 
            r^2*Derivative[1][\[Phi]][r]^4*(-16*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(-3 + 82*Derivative[2][J][\[Phi][r]]) + 
              r^2*(95 + 728*Derivative[2][J][\[Phi][r]] + 
                348*Derivative[2][J][\[Phi][r]]^2)) - 
            32*Derivative[1][\[Phi]][r]^3*(-56*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 15*r^3*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^5*(-256*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 225*r^5*Derivative[3][J][\[Phi][r]]) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-324 + Derivative[1][\[Phi]][r]^2*(-24*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 5*r^2*(13 + 9*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^3*(
                -136*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                3*r^3*Derivative[3][J][\[Phi][r]]))))) - 
      9216*\[Alpha]^6*B[r]^8*Derivative[1][f][\[Phi][r]]^4*
       Derivative[1][\[Phi]][r]^2*(2*r^4*Derivative[1][\[Phi]][r]^2*
         (-2368*J[\[Phi][r]]^4 + 2528*r^4*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]^4 + 16*J[\[Phi][r]]^3*
           (-592 - 74*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + 109*r^2*Derivative[1][\[Phi]][r]^2) + 
          8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-148 + 437*r^2*Derivative[1][\[Phi]][r]^2 + 
            25*r^4*Derivative[1][\[Phi]][r]^4) + 
          4*(-592 + 436*r^2*Derivative[1][\[Phi]][r]^2 + 
            153*r^4*Derivative[1][\[Phi]][r]^4) + 
          Derivative[1][J][\[Phi][r]]^3*(4288*r^3*Derivative[1][\[Phi]][r]^
              3 + 900*r^5*Derivative[1][\[Phi]][r]^5) + 
          Derivative[1][J][\[Phi][r]]^2*(1056*r^2*Derivative[1][\[Phi]][r]^
              2 + 3760*r^4*Derivative[1][\[Phi]][r]^4 - 
            17*r^6*Derivative[1][\[Phi]][r]^6) + 4*J[\[Phi][r]]^2*
           (264*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
              2 + Derivative[1][J][\[Phi][r]]*(-888*r*Derivative[1][\[Phi]][
                r] + 874*r^3*Derivative[1][\[Phi]][r]^3) + 
            3*(-1184 + 436*r^2*Derivative[1][\[Phi]][r]^2 + 
              51*r^4*Derivative[1][\[Phi]][r]^4)) + 8*J[\[Phi][r]]*
           (-1184 + 654*r^2*Derivative[1][\[Phi]][r]^2 + 
            536*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
              3 + 153*r^4*Derivative[1][\[Phi]][r]^4 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-444 + 874*r^2*Derivative[1][\[Phi]][r]^2 + 
              25*r^4*Derivative[1][\[Phi]][r]^4) + 
            Derivative[1][J][\[Phi][r]]^2*(264*r^2*Derivative[1][\[Phi]][r]^
                2 + 470*r^4*Derivative[1][\[Phi]][r]^4)))*
         Derivative[2][f][\[Phi][r]]^2 + 2*r^3*Derivative[1][f][\[Phi][r]]*
         Derivative[1][\[Phi]][r]*(8*\[Alpha]*Derivative[1][\[Phi]][r]^2*
           (-4352 - 4352*J[\[Phi][r]]^3 + 848*r^2*Derivative[1][\[Phi]][r]^
              2 + 2400*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 234*r^4*Derivative[1][\[Phi]][r]^
              4 + 16*J[\[Phi][r]]^2*(-816 + 16*r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r] + 53*r^2*Derivative[1][\[Phi]][r]^
                2) + 4*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2*(712 + 173*r^2*Derivative[1][\[Phi]][
                 r]^2) + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r]*(256 + 1688*r^2*Derivative[1][\[Phi]][r]^2 + 
              47*r^4*Derivative[1][\[Phi]][r]^4) + 2*J[\[Phi][r]]*
             (-6528 + 848*r^2*Derivative[1][\[Phi]][r]^2 + 
              1424*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
                2 + 117*r^4*Derivative[1][\[Phi]][r]^4 + 4*r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(64 + 211*r^2*
                 Derivative[1][\[Phi]][r]^2)))*Derivative[2][f][\[Phi][r]]^
            2 + 2*Derivative[2][f][\[Phi][r]]*(-2816*J[\[Phi][r]]^4 + 
            256*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              4 + 2*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3*(-752 + 545*r^2*Derivative[1][\[Phi]][
                 r]^2) + 8*J[\[Phi][r]]^3*(-1408 - 482*r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r] + 
              r^2*Derivative[1][\[Phi]][r]^2*(67 + 222*Derivative[2][J][
                  \[Phi][r]])) + 2*(-1408 + 67*r^6*Derivative[1][\[Phi]][r]^
                6*Derivative[2][J][\[Phi][r]] + r^4*Derivative[1][\[Phi]][r]^
                4*(543 + 50*Derivative[2][J][\[Phi][r]]) + 
              4*r^2*Derivative[1][\[Phi]][r]^2*(67 + 222*Derivative[2][J][
                  \[Phi][r]])) + r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(-3856 + r^4*Derivative[1][\[Phi]][r]^
                4*(487 - 1640*Derivative[2][J][\[Phi][r]]) + 
              r^6*Derivative[1][\[Phi]][r]^6*(5 + 64*Derivative[2][J][
                  \[Phi][r]]) + 24*r^2*Derivative[1][\[Phi]][r]^2*(39 + 
                320*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][J][\[Phi][r]]^2*(-1152*r^2*Derivative[1][\[Phi]][r]^
                2 + 12*r^4*Derivative[1][\[Phi]][r]^4*(253 + 
                328*Derivative[2][J][\[Phi][r]]) - r^6*Derivative[1][\[Phi]][
                 r]^6*(43 + 746*Derivative[2][J][\[Phi][r]])) + 
            2*J[\[Phi][r]]^2*(-8448 - 576*r^2*Derivative[1][J][\[Phi][r]]^
                2*Derivative[1][\[Phi]][r]^2 + r^4*Derivative[1][\[Phi]][r]^
                4*(543 + 50*Derivative[2][J][\[Phi][r]]) + 
              12*r^2*Derivative[1][\[Phi]][r]^2*(67 + 222*Derivative[2][J][
                  \[Phi][r]]) + 12*r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r]*(-482 + r^2*Derivative[1][\[Phi]][r]^
                  2*(39 + 320*Derivative[2][J][\[Phi][r]]))) + 
            J[\[Phi][r]]*(-1504*r^3*Derivative[1][J][\[Phi][r]]^3*
               Derivative[1][\[Phi]][r]^3 + 2*(-5632 + 67*r^6*
                 Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] + 
                2*r^4*Derivative[1][\[Phi]][r]^4*(543 + 50*Derivative[2][J][
                    \[Phi][r]]) + 12*r^2*Derivative[1][\[Phi]][r]^2*
                 (67 + 222*Derivative[2][J][\[Phi][r]])) + Derivative[1][J][
                \[Phi][r]]*(-11568*r*Derivative[1][\[Phi]][r] + 
                r^5*Derivative[1][\[Phi]][r]^5*(487 - 1640*Derivative[2][J][
                    \[Phi][r]]) + 48*r^3*Derivative[1][\[Phi]][r]^3*
                 (39 + 320*Derivative[2][J][\[Phi][r]])) + 
              12*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
                2*(-192 + r^2*Derivative[1][\[Phi]][r]^2*(253 + 
                  328*Derivative[2][J][\[Phi][r]])))) + 
          r*Derivative[1][\[Phi]][r]*(2368*J[\[Phi][r]]^4 - 
            2528*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              4 - 16*J[\[Phi][r]]^3*(-592 - 74*r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r] + 173*r^2*Derivative[1][\[Phi]][r]^
                2) - 4*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3*(1360 + 193*r^2*Derivative[1][\[Phi]][
                 r]^2) + r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2*(-3360 - 3600*r^2*Derivative[1][
                  \[Phi]][r]^2 + r^4*Derivative[1][\[Phi]][r]^4) - 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-148 + 525*r^2*Derivative[1][\[Phi]][r]^2 + 
              31*r^4*Derivative[1][\[Phi]][r]^4) - 
            4*(-592 + 692*r^2*Derivative[1][\[Phi]][r]^2 + 
              161*r^4*Derivative[1][\[Phi]][r]^4) - 4*J[\[Phi][r]]^2*
             (-3552 + 2076*r^2*Derivative[1][\[Phi]][r]^2 + 
              840*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
                2 + 161*r^4*Derivative[1][\[Phi]][r]^4 + 6*r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(-148 + 175*r^2*
                 Derivative[1][\[Phi]][r]^2)) - 8*J[\[Phi][r]]*
             (-1184 + 1038*r^2*Derivative[1][\[Phi]][r]^2 + 
              680*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
                3 + 161*r^4*Derivative[1][\[Phi]][r]^4 + 
              30*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
                2*(28 + 15*r^2*Derivative[1][\[Phi]][r]^2) + 
              r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*(-444 + 
                1050*r^2*Derivative[1][\[Phi]][r]^2 + 31*r^4*
                 Derivative[1][\[Phi]][r]^4)))*Derivative[3][f][\[Phi][r]]) + 
        32*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
          2*(10112 + 10112*J[\[Phi][r]]^2 + 9064*r^2*Derivative[1][\[Phi]][r]^
            2 + 10112*r^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]^2 - 1257*r^4*Derivative[1][\[Phi]][r]^4 + 
          19360*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          8164*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          6624*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]]^2 - 
          6624*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] + 
          1548*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] + 
          8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-2528 + r^2*Derivative[1][\[Phi]][r]^2*(217 - 
              764*Derivative[2][J][\[Phi][r]]) + 828*r^3*
             Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]]) - 
          8*J[\[Phi][r]]*(-2528 + 2528*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] - 11*r^2*Derivative[1][\[Phi]][r]^2*
             (103 + 220*Derivative[2][J][\[Phi][r]]) + 
            828*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][
              \[Phi][r]])) - 4*r*\[Alpha]*Derivative[1][f][\[Phi][r]]^3*
         Derivative[1][\[Phi]][r]*(-30720 - 30720*J[\[Phi][r]]^3 - 
          39520*r^2*Derivative[1][\[Phi]][r]^2 - 23616*r^3*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
          6676*r^4*Derivative[1][\[Phi]][r]^4 - 
          225*r^6*Derivative[1][\[Phi]][r]^6 + 80896*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          5376*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] - 7984*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] - 88128*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] + 52624*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] - 2020*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] - 57088*r^2*\[Alpha]*
           Derivative[1][\[Phi]][r]^4*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 12320*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 32160*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 - 5232*r^6*Derivative[1][\[Phi]][r]^
            6*Derivative[2][J][\[Phi][r]]^2 - 40448*r*\[Alpha]*
           Derivative[1][\[Phi]][r]^3*Derivative[3][f][\[Phi][r]] + 
          4864*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*Derivative[3][f][
            \[Phi][r]] + 1240*r^5*\[Alpha]*Derivative[1][\[Phi]][r]^7*
           Derivative[3][f][\[Phi][r]] + 24000*r^3*Derivative[1][\[Phi]][r]^3*
           Derivative[3][J][\[Phi][r]] - 14160*r^5*Derivative[1][\[Phi]][r]^5*
           Derivative[3][J][\[Phi][r]] + 312*r^7*Derivative[1][\[Phi]][r]^7*
           Derivative[3][J][\[Phi][r]] - 32*r^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]^2*(96 + Derivative[1][\[Phi]][r]^2*
             (-1000*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(35 - 
                741*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^3*(-49*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 111*r^3*Derivative[3][J][\[Phi][r]])) + 
          32*J[\[Phi][r]]^2*(-2880 + 2118*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (2528*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(1235 + 
                2754*Derivative[2][J][\[Phi][r]])) + 
            2*Derivative[1][\[Phi]][r]^3*(-632*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 375*r^3*Derivative[3][J][\[Phi][r]])) - 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-16944 + 4*Derivative[1][\[Phi]][r]^2*(432*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(1627 + 1194*Derivative[2][J][
                  \[Phi][r]])) - Derivative[1][\[Phi]][r]^4*
             (8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(413 + 
                128*Derivative[2][J][\[Phi][r]]) + r^4*(1385 + 
                8708*Derivative[2][J][\[Phi][r]] + 7008*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^3*
             (-872*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              105*r^3*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(-235*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 183*r^5*Derivative[3][J][\[Phi][r]])) - 
          4*J[\[Phi][r]]*(23040 + 768*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 16*Derivative[1][\[Phi]][r]^2*
             (-2528*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1235 + 
                2754*Derivative[2][J][\[Phi][r]])) + 
            r^2*Derivative[1][\[Phi]][r]^4*(64*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(21 + 223*Derivative[2][J][\[Phi][r]]) - 
              r^2*(1669 + 13156*Derivative[2][J][\[Phi][r]] + 
                8040*Derivative[2][J][\[Phi][r]]^2)) - 
            32*Derivative[1][\[Phi]][r]^3*(-632*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 375*r^3*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^5*(-304*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 885*r^5*Derivative[3][J][\[Phi][r]]) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-8472 + Derivative[1][\[Phi]][r]^2*(432*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1627 + 1194*
                   Derivative[2][J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^
                3*(-872*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                105*r^3*Derivative[3][J][\[Phi][r]])))) - 
        r^2*Derivative[1][f][\[Phi][r]]^2*(-7680 - 7680*J[\[Phi][r]]^4 - 
          12048*r^2*Derivative[1][\[Phi]][r]^2 + 5720*r^4*
           Derivative[1][\[Phi]][r]^4 - 2592*r^4*Derivative[1][J][\[Phi][r]]^
            4*Derivative[1][\[Phi]][r]^4 + 235*r^6*Derivative[1][\[Phi]][r]^
            6 + 144384*\[Alpha]*Derivative[1][\[Phi]][r]^2*
           Derivative[2][f][\[Phi][r]] - 1600*r^2*\[Alpha]*
           Derivative[1][\[Phi]][r]^4*Derivative[2][f][\[Phi][r]] - 
          19616*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*Derivative[2][f][
            \[Phi][r]] + 180*r^6*\[Alpha]*Derivative[1][\[Phi]][r]^8*
           Derivative[2][f][\[Phi][r]] + 161792*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^4*Derivative[2][f][\[Phi][r]]^2 + 
          13312*r^2*\[Alpha]^2*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]]^2 - 864*r^4*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]^2 - 
          35520*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
          42384*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          788*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] + 
          65*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]] - 
          100352*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] - 8064*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 320*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 16608*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 - 8640*r^6*Derivative[1][\[Phi]][r]^
            6*Derivative[2][J][\[Phi][r]]^2 + 168*r^8*
           Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]]^2 - 
          69632*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
            \[Phi][r]] + 29440*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*
           Derivative[3][f][\[Phi][r]] + 5632*r^5*\[Alpha]*
           Derivative[1][\[Phi]][r]^7*Derivative[3][f][\[Phi][r]] + 
          7104*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] - 
          11040*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] + 
          912*r^7*Derivative[1][\[Phi]][r]^7*Derivative[3][J][\[Phi][r]] - 
          8*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (1416 - 3*Derivative[1][\[Phi]][r]^2*(1936*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(19 + 672*Derivative[2][J][\[Phi][
                   r]])) + 8*Derivative[1][\[Phi]][r]^3*
             (-512*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              237*r^3*Derivative[3][J][\[Phi][r]])) + 16*J[\[Phi][r]]^3*
           (-1920 + 1440*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] - 3*Derivative[1][\[Phi]][r]^2*(-3008*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(251 + 740*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^3*
             (-4352*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              444*r^3*Derivative[3][J][\[Phi][r]])) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (4464 + 12*Derivative[1][\[Phi]][r]^2*(1552*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(63 + 428*Derivative[2][J][\[Phi][
                   r]])) + Derivative[1][\[Phi]][r]^4*
             (-33280*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-117 + 
                56*Derivative[2][J][\[Phi][r]]) + r^4*(1027 + 
                7908*Derivative[2][J][\[Phi][r]] + 7584*Derivative[2][J][
                   \[Phi][r]]^2)) - 192*Derivative[1][\[Phi]][r]^3*
             (-155*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              51*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
              5*(6848*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              1380*r^5*Derivative[3][J][\[Phi][r]])) + 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (5760 - 12*Derivative[1][\[Phi]][r]^2*(-1776*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(213 + 620*Derivative[2][J][
                  \[Phi][r]])) - 2*Derivative[1][\[Phi]][r]^6*
             (2992*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              6*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(125 + 
                96*Derivative[2][J][\[Phi][r]]) + r^6*(5 + 
                212*Derivative[2][J][\[Phi][r]] + 720*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^4*
             (-23808*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(373 - 
                2018*Derivative[2][J][\[Phi][r]]) + r^4*(1265 + 
                11676*Derivative[2][J][\[Phi][r]] + 8256*Derivative[2][J][
                   \[Phi][r]]^2)) + 264*Derivative[1][\[Phi]][r]^3*
             (8*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              9*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*
             (8080*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              3624*r^5*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^7*(308*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 78*r^7*Derivative[3][J][\[Phi][r]])) - 
          8*J[\[Phi][r]]^2*(5760 - 1116*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 18*Derivative[1][\[Phi]][r]^2*
             (-3008*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(251 + 
                740*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
              4*(20224*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(25 + 
                1568*Derivative[2][J][\[Phi][r]]) + r^4*(715 + 
                5298*Derivative[2][J][\[Phi][r]] + 2076*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*
             (26112*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              2664*r^3*Derivative[3][J][\[Phi][r]]) + 
            460*Derivative[1][\[Phi]][r]^5*(-8*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^5*Derivative[3][J][\[Phi][r]]) - 
            6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (1440 + Derivative[1][\[Phi]][r]^2*(1776*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(213 + 620*Derivative[2][
                     J][\[Phi][r]])) + 22*Derivative[1][\[Phi]][r]^3*(
                8*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 9*r^3*
                 Derivative[3][J][\[Phi][r]]))) + J[\[Phi][r]]*
           (-30720 - 11328*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 - 144*Derivative[1][\[Phi]][r]^2*
             (-3008*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(251 + 
                740*Derivative[2][J][\[Phi][r]])) + 
            16*Derivative[1][\[Phi]][r]^4*(20224*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                25 + 1568*Derivative[2][J][\[Phi][r]]) + r^4*(715 + 
                5298*Derivative[2][J][\[Phi][r]] + 2076*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (-13312*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(613 + 
                252*Derivative[2][J][\[Phi][r]]) + r^6*(-235 + 
                788*Derivative[2][J][\[Phi][r]] + 8640*Derivative[2][J][
                   \[Phi][r]]^2)) + 192*Derivative[1][\[Phi]][r]^3*
             (-1088*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              111*r^3*Derivative[3][J][\[Phi][r]]) - 
            7360*Derivative[1][\[Phi]][r]^5*(-8*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^5*Derivative[3][J][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^7*(352*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 57*r^7*Derivative[3][J][\[Phi][r]]) - 
            24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-744 - Derivative[1][\[Phi]][r]^2*(1552*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(63 + 428*Derivative[2][J][
                    \[Phi][r]])) + 16*Derivative[1][\[Phi]][r]^3*(
                -155*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 51*r^3*
                 Derivative[3][J][\[Phi][r]])) - 4*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(-17280 + 
              24*Derivative[1][\[Phi]][r]^2*(-1776*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(213 + 620*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(-23808*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (373 - 2018*Derivative[2][J][\[Phi][r]]) + 
                r^4*(1265 + 11676*Derivative[2][J][\[Phi][r]] + 
                  8256*Derivative[2][J][\[Phi][r]]^2)) - 
              528*Derivative[1][\[Phi]][r]^3*(8*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 9*r^3*Derivative[3][J][\[Phi][r]]) + 
              8*Derivative[1][\[Phi]][r]^5*(-1010*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 453*r^5*Derivative[3][J][
                  \[Phi][r]]))))) + 384*\[Alpha]^4*B[r]^6*
       Derivative[1][f][\[Phi][r]]^2*(r^6*Derivative[1][\[Phi]][r]^2*
         (768*J[\[Phi][r]]^6 - 3744*r^6*Derivative[1][J][\[Phi][r]]^6*
           Derivative[1][\[Phi]][r]^6 + 128*J[\[Phi][r]]^5*
           (36 + 9*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            5*r^2*Derivative[1][\[Phi]][r]^2) - 
          4*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^5*
           (4056 + 35*r^2*Derivative[1][\[Phi]][r]^2) + 
          32*(24 + 20*r^2*Derivative[1][\[Phi]][r]^2 - 
            59*r^4*Derivative[1][\[Phi]][r]^4) + 
          64*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (114 - 244*r^2*Derivative[1][\[Phi]][r]^2 + 
            3*r^4*Derivative[1][\[Phi]][r]^4) + 
          32*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (84 - 455*r^2*Derivative[1][\[Phi]][r]^2 + 
            8*r^4*Derivative[1][\[Phi]][r]^4) + 
          r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (-17856 - 3888*r^2*Derivative[1][\[Phi]][r]^2 + 
            31*r^4*Derivative[1][\[Phi]][r]^4) - 
          8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-144 + 192*r^2*Derivative[1][\[Phi]][r]^2 + 
            167*r^4*Derivative[1][\[Phi]][r]^4) - 32*J[\[Phi][r]]^4*
           (-360 - 100*r^2*Derivative[1][\[Phi]][r]^2 - 
            228*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
              2 + 59*r^4*Derivative[1][\[Phi]][r]^4 + 
            12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-15 + 4*r^2*Derivative[1][\[Phi]][r]^2)) + 
          8*J[\[Phi][r]]^2*(1440 + 800*r^2*Derivative[1][\[Phi]][r]^2 - 
            1416*r^4*Derivative[1][\[Phi]][r]^4 - 2232*r^4*
             Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4 - 
            28*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-36 + 65*r^2*Derivative[1][\[Phi]][r]^2) + 
            24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (228 - 244*r^2*Derivative[1][\[Phi]][r]^2 + 
              r^4*Derivative[1][\[Phi]][r]^4) - 3*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(-480 + 
              384*r^2*Derivative[1][\[Phi]][r]^2 + 167*r^4*Derivative[1][
                  \[Phi]][r]^4)) - 8*J[\[Phi][r]]^3*
           (-336*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
              3 + 32*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2*(-114 + 61*r^2*Derivative[1][\[Phi]][
                 r]^2) + 16*(-120 - 50*r^2*Derivative[1][\[Phi]][r]^2 + 
              59*r^4*Derivative[1][\[Phi]][r]^4) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-1440 + 768*r^2*Derivative[1][\[Phi]][r]^2 + 
              167*r^4*Derivative[1][\[Phi]][r]^4)) + 8*J[\[Phi][r]]*
           (576 + 400*r^2*Derivative[1][\[Phi]][r]^2 - 
            944*r^4*Derivative[1][\[Phi]][r]^4 - 2028*r^5*
             Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^5 - 
            18*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
             (248 + 27*r^2*Derivative[1][\[Phi]][r]^2) + 
            48*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (76 - 122*r^2*Derivative[1][\[Phi]][r]^2 + 
              r^4*Derivative[1][\[Phi]][r]^4) + 
            8*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (126 - 455*r^2*Derivative[1][\[Phi]][r]^2 + 
              4*r^4*Derivative[1][\[Phi]][r]^4) + Derivative[1][J][\[Phi][r]]*
             (720*r*Derivative[1][\[Phi]][r] - 768*r^3*Derivative[1][\[Phi]][
                 r]^3 - 501*r^5*Derivative[1][\[Phi]][r]^5)))*
         Derivative[2][f][\[Phi][r]]^2 - r^5*Derivative[1][f][\[Phi][r]]*
         Derivative[1][\[Phi]][r]*(16*\[Alpha]*Derivative[1][\[Phi]][r]^2*
           (-4032*J[\[Phi][r]]^5 + 3872*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^5 + 32*J[\[Phi][r]]^4*
             (-630 - 110*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + 9*r^2*Derivative[1][\[Phi]][r]^2) + 
            4*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
             (3088 + 27*r^2*Derivative[1][\[Phi]][r]^2) + 
            r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (7104 + 2820*r^2*Derivative[1][\[Phi]][r]^2 + 
              r^4*Derivative[1][\[Phi]][r]^4) + 
            48*(-84 + 6*r^2*Derivative[1][\[Phi]][r]^2 + 
              19*r^4*Derivative[1][\[Phi]][r]^4) + 4*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(-880 + 
              984*r^2*Derivative[1][\[Phi]][r]^2 + 139*r^4*Derivative[1][
                  \[Phi]][r]^4) + Derivative[1][J][\[Phi][r]]^2*
             (-3248*r^2*Derivative[1][\[Phi]][r]^2 + 7320*r^4*
               Derivative[1][\[Phi]][r]^4 + 58*r^6*Derivative[1][\[Phi]][r]^
                6) + 16*J[\[Phi][r]]^3*(-2520 + 72*r^2*Derivative[1][\[Phi]][
                 r]^2 - 203*r^2*Derivative[1][J][\[Phi][r]]^2*
               Derivative[1][\[Phi]][r]^2 + 57*r^4*Derivative[1][\[Phi]][r]^
                4 + Derivative[1][J][\[Phi][r]]*(-880*r*Derivative[1][\[Phi]][
                  r] + 246*r^3*Derivative[1][\[Phi]][r]^3)) + 
            4*J[\[Phi][r]]^2*(1776*r^3*Derivative[1][J][\[Phi][r]]^3*
               Derivative[1][\[Phi]][r]^3 + 6*r^2*Derivative[1][J][\[Phi][r]]^
                2*Derivative[1][\[Phi]][r]^2*(-406 + 305*r^2*
                 Derivative[1][\[Phi]][r]^2) + 36*(-280 + 12*r^2*
                 Derivative[1][\[Phi]][r]^2 + 19*r^4*Derivative[1][\[Phi]][r]^
                  4) + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r]*(-5280 + 2952*r^2*Derivative[1][\[Phi]][r]^2 + 
                139*r^4*Derivative[1][\[Phi]][r]^4)) + 2*J[\[Phi][r]]*
             (6176*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
                4 + 6*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
                 r]^3*(1184 + 235*r^2*Derivative[1][\[Phi]][r]^2) + 
              72*(-140 + 8*r^2*Derivative[1][\[Phi]][r]^2 + 19*r^4*
                 Derivative[1][\[Phi]][r]^4) + r^2*Derivative[1][J][
                 \[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(-4872 + 
                7320*r^2*Derivative[1][\[Phi]][r]^2 + 29*r^4*
                 Derivative[1][\[Phi]][r]^4) + Derivative[1][J][\[Phi][r]]*(
                -7040*r*Derivative[1][\[Phi]][r] + 5904*r^3*
                 Derivative[1][\[Phi]][r]^3 + 556*r^5*Derivative[1][\[Phi]][
                   r]^5)))*Derivative[2][f][\[Phi][r]]^2 + 
          2*Derivative[2][f][\[Phi][r]]*(-2304 - 2304*J[\[Phi][r]]^6 + 
            6624*r^2*Derivative[1][\[Phi]][r]^2 + 6544*r^4*
             Derivative[1][\[Phi]][r]^4 + 22*r^6*Derivative[1][\[Phi]][r]^6 + 
            5136*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              6 + 2*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^5*(9096 + 547*r^2*Derivative[1][\[Phi]][
                 r]^2) + 576*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
              \[Phi][r]] + 4288*r^4*Derivative[1][\[Phi]][r]^4*
             Derivative[2][J][\[Phi][r]] + 1156*r^6*Derivative[1][\[Phi]][r]^
              6*Derivative[2][J][\[Phi][r]] + 288*J[\[Phi][r]]^5*
             (-48 - 22*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + r^2*Derivative[1][\[Phi]][r]^2*(23 + 2*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][J][\[Phi][r]]^4*
             (13248*r^4*Derivative[1][\[Phi]][r]^4 + 8*r^6*Derivative[1][
                  \[Phi]][r]^6*(1489 + 594*Derivative[2][J][\[Phi][r]]) - 
              r^8*Derivative[1][\[Phi]][r]^8*(163 + 670*Derivative[2][J][
                  \[Phi][r]])) + 4*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2*(1824 + 14*r^4*Derivative[1][\[Phi]][
                 r]^4*(26 - 177*Derivative[2][J][\[Phi][r]]) + 
              r^6*Derivative[1][\[Phi]][r]^6*(12 + 125*Derivative[2][J][
                  \[Phi][r]]) + 8*r^2*Derivative[1][\[Phi]][r]^2*(971 + 
                1251*Derivative[2][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-6336 + 4*r^4*Derivative[1][\[Phi]][r]^4*(1847 - 
                1148*Derivative[2][J][\[Phi][r]]) + r^6*Derivative[1][\[Phi]][
                 r]^6*(71 + 1304*Derivative[2][J][\[Phi][r]]) + 
              16*r^2*Derivative[1][\[Phi]][r]^2*(571 + 1476*Derivative[2][J][
                  \[Phi][r]])) + r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3*(1056 + r^6*Derivative[1][\[Phi]][r]^
                6*(9 + 64*Derivative[2][J][\[Phi][r]]) + 
              48*r^2*Derivative[1][\[Phi]][r]^2*(703 + 480*Derivative[2][J][
                  \[Phi][r]]) - 2*r^4*Derivative[1][\[Phi]][r]^4*(309 + 
                2360*Derivative[2][J][\[Phi][r]])) + 16*J[\[Phi][r]]^4*
             (-2160 + 456*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][
                  \[Phi]][r]^2 + 90*r^2*Derivative[1][\[Phi]][r]^2*(23 + 
                2*Derivative[2][J][\[Phi][r]]) + r^4*Derivative[1][\[Phi]][r]^
                4*(409 + 268*Derivative[2][J][\[Phi][r]]) + 
              r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*(-1980 + 
                r^2*Derivative[1][\[Phi]][r]^2*(571 + 1476*Derivative[2][J][
                    \[Phi][r]]))) + J[\[Phi][r]]^2*
             (13248*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][
                 r]^4 + 48*r^3*Derivative[1][J][\[Phi][r]]^3*
               Derivative[1][\[Phi]][r]^3*(66 + r^2*Derivative[1][\[Phi]][r]^
                  2*(703 + 480*Derivative[2][J][\[Phi][r]])) + 
              6*(-5760 + 480*r^2*Derivative[1][\[Phi]][r]^2*(23 + 
                  2*Derivative[2][J][\[Phi][r]]) + 16*r^4*
                 Derivative[1][\[Phi]][r]^4*(409 + 268*Derivative[2][J][
                    \[Phi][r]]) + r^6*Derivative[1][\[Phi]][r]^6*
                 (11 + 578*Derivative[2][J][\[Phi][r]])) + 
              8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(
                5472 - 7*r^4*Derivative[1][\[Phi]][r]^4*(-26 + 
                  177*Derivative[2][J][\[Phi][r]]) + 12*r^2*
                 Derivative[1][\[Phi]][r]^2*(971 + 1251*Derivative[2][J][
                    \[Phi][r]])) + r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r]*(-63360 + 12*r^4*
                 Derivative[1][\[Phi]][r]^4*(1847 - 1148*Derivative[2][J][
                    \[Phi][r]]) + r^6*Derivative[1][\[Phi]][r]^6*
                 (71 + 1304*Derivative[2][J][\[Phi][r]]) + 96*r^2*
                 Derivative[1][\[Phi]][r]^2*(571 + 1476*Derivative[2][J][
                    \[Phi][r]]))) + 2*J[\[Phi][r]]^3*(-23040 + 
              528*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
                3 + 1440*r^2*Derivative[1][\[Phi]][r]^2*(23 + 
                2*Derivative[2][J][\[Phi][r]]) + 32*r^4*Derivative[1][\[Phi]][
                 r]^4*(409 + 268*Derivative[2][J][\[Phi][r]]) + 
              r^6*Derivative[1][\[Phi]][r]^6*(11 + 578*Derivative[2][J][
                  \[Phi][r]]) + 16*r^2*Derivative[1][J][\[Phi][r]]^2*
               Derivative[1][\[Phi]][r]^2*(912 + r^2*Derivative[1][\[Phi]][r]^
                  2*(971 + 1251*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][J][\[Phi][r]]*(-31680*r*Derivative[1][\[Phi]][
                  r] + 2*r^5*Derivative[1][\[Phi]][r]^5*(1847 - 
                  1148*Derivative[2][J][\[Phi][r]]) + 32*r^3*
                 Derivative[1][\[Phi]][r]^3*(571 + 1476*Derivative[2][J][
                    \[Phi][r]]))) + 2*J[\[Phi][r]]*(-6912 + 
              9096*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
                5 + 720*r^2*Derivative[1][\[Phi]][r]^2*(23 + 
                2*Derivative[2][J][\[Phi][r]]) + 32*r^4*Derivative[1][\[Phi]][
                 r]^4*(409 + 268*Derivative[2][J][\[Phi][r]]) + 
              3*r^6*Derivative[1][\[Phi]][r]^6*(11 + 578*Derivative[2][J][
                  \[Phi][r]]) + 4*r^4*Derivative[1][J][\[Phi][r]]^4*
               Derivative[1][\[Phi]][r]^4*(3312 + r^2*Derivative[1][\[Phi]][
                   r]^2*(1489 + 594*Derivative[2][J][\[Phi][r]])) + 
              2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(
                7296 + 28*r^4*Derivative[1][\[Phi]][r]^4*(26 - 
                  177*Derivative[2][J][\[Phi][r]]) + r^6*
                 Derivative[1][\[Phi]][r]^6*(12 + 125*Derivative[2][J][
                    \[Phi][r]]) + 24*r^2*Derivative[1][\[Phi]][r]^2*
                 (971 + 1251*Derivative[2][J][\[Phi][r]])) + 
              r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*(
                -15840 + 6*r^4*Derivative[1][\[Phi]][r]^4*(1847 - 
                  1148*Derivative[2][J][\[Phi][r]]) + r^6*
                 Derivative[1][\[Phi]][r]^6*(71 + 1304*Derivative[2][J][
                    \[Phi][r]]) + 32*r^2*Derivative[1][\[Phi]][r]^2*
                 (571 + 1476*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][J][\[Phi][r]]^3*(1584*r^3*Derivative[1][\[Phi]][
                   r]^3 + 48*r^5*Derivative[1][\[Phi]][r]^5*(703 + 
                  480*Derivative[2][J][\[Phi][r]]) - r^7*
                 Derivative[1][\[Phi]][r]^7*(309 + 2360*Derivative[2][J][
                    \[Phi][r]])))) + 3*r*Derivative[1][\[Phi]][r]*
           (256*J[\[Phi][r]]^6 - 1248*r^6*Derivative[1][J][\[Phi][r]]^6*
             Derivative[1][\[Phi]][r]^6 - 4*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^5*(1544 + r^2*Derivative[1][\[Phi]][r]^
                2) - 128*J[\[Phi][r]]^5*(-12 - 3*r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r] + 
              14*r^2*Derivative[1][\[Phi]][r]^2) + 
            16*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-412 - 317*r^2*Derivative[1][\[Phi]][r]^2 + 
              3*r^4*Derivative[1][\[Phi]][r]^4) - 
            256*(-1 + 7*r^2*Derivative[1][\[Phi]][r]^2 + 
              3*r^4*Derivative[1][\[Phi]][r]^4) - 
            16*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (160 + 446*r^2*Derivative[1][\[Phi]][r]^2 + 
              3*r^4*Derivative[1][\[Phi]][r]^4) + 
            r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
             (-9984 - 1120*r^2*Derivative[1][\[Phi]][r]^2 + 
              5*r^4*Derivative[1][\[Phi]][r]^4) - 8*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(-48 + 
              472*r^2*Derivative[1][\[Phi]][r]^2 + 79*r^4*Derivative[1][
                  \[Phi]][r]^4) - 64*J[\[Phi][r]]^4*
             (40*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
                2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*(
                -30 + 59*r^2*Derivative[1][\[Phi]][r]^2) + 
              4*(-15 + 35*r^2*Derivative[1][\[Phi]][r]^2 + 3*r^4*
                 Derivative[1][\[Phi]][r]^4)) - 8*J[\[Phi][r]]^3*
             (824*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
                3 + 4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][
                 r]^2*(320 + 223*r^2*Derivative[1][\[Phi]][r]^2) + 
              64*(-10 + 35*r^2*Derivative[1][\[Phi]][r]^2 + 6*r^4*
                 Derivative[1][\[Phi]][r]^4) + r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r]*(-480 + 1888*r^2*
                 Derivative[1][\[Phi]][r]^2 + 79*r^4*Derivative[1][\[Phi]][r]^
                  4)) + 8*J[\[Phi][r]]*(-772*r^5*Derivative[1][J][\[Phi][r]]^
                5*Derivative[1][\[Phi]][r]^5 - 4*r^4*Derivative[1][J][
                 \[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*(624 + 
                35*r^2*Derivative[1][\[Phi]][r]^2) + 2*r^3*Derivative[1][J][
                 \[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*(-1236 - 
                634*r^2*Derivative[1][\[Phi]][r]^2 + 3*r^4*
                 Derivative[1][\[Phi]][r]^4) - 4*r^2*Derivative[1][J][
                 \[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(320 + 
                669*r^2*Derivative[1][\[Phi]][r]^2 + 3*r^4*
                 Derivative[1][\[Phi]][r]^4) - 32*(-6 + 35*r^2*
                 Derivative[1][\[Phi]][r]^2 + 12*r^4*Derivative[1][\[Phi]][r]^
                  4) + Derivative[1][J][\[Phi][r]]*(240*r*Derivative[1][
                   \[Phi]][r] - 1888*r^3*Derivative[1][\[Phi]][r]^3 - 
                237*r^5*Derivative[1][\[Phi]][r]^5)) - 8*J[\[Phi][r]]^2*
             (1248*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
                4 + 6*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][
                 r]^2*(320 + 446*r^2*Derivative[1][\[Phi]][r]^2 + 
                r^4*Derivative[1][\[Phi]][r]^4) + 32*(-15 + 70*r^2*
                 Derivative[1][\[Phi]][r]^2 + 18*r^4*Derivative[1][\[Phi]][r]^
                  4) + 3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r]*(-160 + 944*r^2*Derivative[1][\[Phi]][r]^2 + 
                79*r^4*Derivative[1][\[Phi]][r]^4) + Derivative[1][J][
                 \[Phi][r]]^3*(2472*r^3*Derivative[1][\[Phi]][r]^3 + 
                634*r^5*Derivative[1][\[Phi]][r]^5)))*Derivative[3][f][
            \[Phi][r]]) - 256*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^6*
         Derivative[1][\[Phi]][r]^4*(14976 + 14976*J[\[Phi][r]]^2 + 
          11848*r^2*Derivative[1][\[Phi]][r]^2 + 14976*r^2*
           Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 - 
          929*r^4*Derivative[1][\[Phi]][r]^4 + 30496*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          7348*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          9824*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]]^2 - 
          9824*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] + 
          572*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] + 
          8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-3744 - r^2*Derivative[1][\[Phi]][r]^2*(235 + 
              1356*Derivative[2][J][\[Phi][r]]) + 1228*r^3*
             Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]]) - 
          8*J[\[Phi][r]]*(-3744 + 3744*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] - r^2*Derivative[1][\[Phi]][r]^2*
             (1481 + 3812*Derivative[2][J][\[Phi][r]]) + 
            1228*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][
              \[Phi][r]])) + 64*r*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^5*
         Derivative[1][\[Phi]][r]^3*(-70656 - 70656*J[\[Phi][r]]^3 - 
          60272*r^2*Derivative[1][\[Phi]][r]^2 - 39648*r^3*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
          7050*r^4*Derivative[1][\[Phi]][r]^4 - 
          227*r^6*Derivative[1][\[Phi]][r]^6 + 59904*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] + 
          3712*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] - 3656*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] - 193504*r^2*Derivative[1][\[Phi]][r]^
            2*Derivative[2][J][\[Phi][r]] + 58536*r^4*
           Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          1796*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] - 
          35200*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] - 9936*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 60208*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 - 3696*r^6*Derivative[1][\[Phi]][r]^
            6*Derivative[2][J][\[Phi][r]]^2 - 29952*r*\[Alpha]*
           Derivative[1][\[Phi]][r]^3*Derivative[3][f][\[Phi][r]] - 
          2432*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*Derivative[3][f][
            \[Phi][r]] + 164*r^5*\[Alpha]*Derivative[1][\[Phi]][r]^7*
           Derivative[3][f][\[Phi][r]] + 51936*r^3*Derivative[1][\[Phi]][r]^3*
           Derivative[3][J][\[Phi][r]] - 10256*r^5*Derivative[1][\[Phi]][r]^5*
           Derivative[3][J][\[Phi][r]] + 56*r^7*Derivative[1][\[Phi]][r]^7*
           Derivative[3][J][\[Phi][r]] - 16*r^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]^2*(-744 - Derivative[1][\[Phi]][r]^2*
             (1032*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(682 + 
                2787*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^3*(-73*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 318*r^3*Derivative[3][J][\[Phi][r]])) + 
          16*J[\[Phi][r]]^2*(-13248 + 10362*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (3744*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(3767 + 
                12094*Derivative[2][J][\[Phi][r]])) + 
            6*Derivative[1][\[Phi]][r]^3*(-312*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 541*r^3*Derivative[3][J][\[Phi][r]])) - 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-41448 + 2*Derivative[1][\[Phi]][r]^2*(-272*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(5599 + 5518*
                 Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(191 + 
                256*Derivative[2][J][\[Phi][r]]) - r^4*(1229 + 
                7988*Derivative[2][J][\[Phi][r]] + 9440*Derivative[2][J][
                   \[Phi][r]]^2)) + 92*Derivative[1][\[Phi]][r]^3*
             (-56*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              45*r^3*Derivative[3][J][\[Phi][r]]) + 
            20*Derivative[1][\[Phi]][r]^5*(-59*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 14*r^5*Derivative[3][J][\[Phi][r]])) - 
          2*J[\[Phi][r]]*(105984 - 5952*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 16*Derivative[1][\[Phi]][r]^2*
             (-3744*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(3767 + 
                12094*Derivative[2][J][\[Phi][r]])) - 
            r^2*Derivative[1][\[Phi]][r]^4*(-64*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(-29 + 275*Derivative[2][J][\[Phi][r]]) + 
              r^2*(3525 + 29268*Derivative[2][J][\[Phi][r]] + 
                30104*Derivative[2][J][\[Phi][r]]^2)) - 
            96*Derivative[1][\[Phi]][r]^3*(-312*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 541*r^3*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(152*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 641*r^5*Derivative[3][J][\[Phi][r]]) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-41448 + Derivative[1][\[Phi]][r]^2*(-272*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(5599 + 5518*
                   Derivative[2][J][\[Phi][r]])) + 46*Derivative[1][\[Phi]][
                 r]^3*(-56*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                45*r^3*Derivative[3][J][\[Phi][r]])))) + 
        16*r^2*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^4*
         Derivative[1][\[Phi]][r]^2*(-78336 - 78336*J[\[Phi][r]]^4 - 
          73576*r^2*Derivative[1][\[Phi]][r]^2 + 15824*r^4*
           Derivative[1][\[Phi]][r]^4 - 38544*r^4*Derivative[1][J][\[Phi][r]]^
            4*Derivative[1][\[Phi]][r]^4 - 915*r^6*Derivative[1][\[Phi]][r]^
            6 + 5*r^8*Derivative[1][\[Phi]][r]^8 + 340992*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          12064*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] - 27360*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 188*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]] + 
          119808*\[Alpha]^2*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]]^2 + 26112*r^2*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]^2 + 
          1392*r^4*\[Alpha]^2*Derivative[1][\[Phi]][r]^8*
           Derivative[2][f][\[Phi][r]]^2 - 339744*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
          160744*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          8916*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] + 
          65*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]] - 
          223232*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] - 49536*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 960*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 113200*r^4*Derivative[1][\[Phi]][r]^
            4*Derivative[2][J][\[Phi][r]]^2 - 23072*r^6*
           Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]]^2 + 
          184*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]]^2 - 
          172032*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
            \[Phi][r]] + 6912*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*
           Derivative[3][f][\[Phi][r]] + 3648*r^5*\[Alpha]*
           Derivative[1][\[Phi]][r]^7*Derivative[3][f][\[Phi][r]] + 
          66528*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] - 
          37200*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] + 
          1056*r^7*Derivative[1][\[Phi]][r]^7*Derivative[3][J][\[Phi][r]] + 
          4*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (-11784 + Derivative[1][\[Phi]][r]^2*(21456*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(5267 + 22008*Derivative[2][J][
                  \[Phi][r]])) - 336*Derivative[1][\[Phi]][r]^3*
             (-32*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              47*r^3*Derivative[3][J][\[Phi][r]])) + 8*J[\[Phi][r]]^3*
           (-39168 + 28032*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (42624*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(9197 + 
                42468*Derivative[2][J][\[Phi][r]])) + 
            84*Derivative[1][\[Phi]][r]^3*(-256*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 99*r^3*Derivative[3][J][\[Phi][r]])) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (114600 + 2*Derivative[1][\[Phi]][r]^2*(27728*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(-7169 + 10812*
                 Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-10496*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-205 + 
                88*Derivative[2][J][\[Phi][r]]) + r^4*(4149 + 
                24844*Derivative[2][J][\[Phi][r]] + 28640*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*
             (50016*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              58800*r^3*Derivative[3][J][\[Phi][r]]) + 
            12*Derivative[1][\[Phi]][r]^5*(592*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^5*Derivative[3][J][\[Phi][r]])) + 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (112128 - 4*Derivative[1][\[Phi]][r]^2*(-12464*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(14719 + 35772*
                 Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^6*
             (3296*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              24*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(173 + 
                576*Derivative[2][J][\[Phi][r]]) + r^6*(297 + 
                2524*Derivative[2][J][\[Phi][r]] + 5744*Derivative[2][J][
                   \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^4*
             (-24704*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-1877 + 
                6198*Derivative[2][J][\[Phi][r]]) + r^4*(8497 + 
                50742*Derivative[2][J][\[Phi][r]] + 43096*Derivative[2][J][
                   \[Phi][r]]^2)) + 24*Derivative[1][\[Phi]][r]^3*
             (1048*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              1075*r^3*Derivative[3][J][\[Phi][r]]) - 
            48*Derivative[1][\[Phi]][r]^5*(-286*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 265*r^5*Derivative[3][J][\[Phi][r]]) + 
            12*Derivative[1][\[Phi]][r]^7*(18*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^7*Derivative[3][J][\[Phi][r]])) - 
          8*J[\[Phi][r]]^2*(58752 - 28650*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 3*Derivative[1][\[Phi]][r]^2*
             (-42624*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(9197 + 
                42468*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^4*(14976*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                377 + 6976*Derivative[2][J][\[Phi][r]]) + r^4*(1978 + 
                20093*Derivative[2][J][\[Phi][r]] + 14150*Derivative[2][J][
                   \[Phi][r]]^2)) - 252*Derivative[1][\[Phi]][r]^3*
             (-256*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              99*r^3*Derivative[3][J][\[Phi][r]]) + 
            6*Derivative[1][\[Phi]][r]^5*(-144*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 775*r^5*Derivative[3][J][\[Phi][r]]) - 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (84096 + Derivative[1][\[Phi]][r]^2*(12464*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(14719 + 35772*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                3*(6288*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                6450*r^3*Derivative[3][J][\[Phi][r]]))) + 
          J[\[Phi][r]]*(-313344 - 47136*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 - 24*Derivative[1][\[Phi]][r]^2*
             (-42624*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(9197 + 
                42468*Derivative[2][J][\[Phi][r]])) + 
            16*Derivative[1][\[Phi]][r]^4*(14976*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                377 + 6976*Derivative[2][J][\[Phi][r]]) + r^4*(1978 + 
                20093*Derivative[2][J][\[Phi][r]] + 14150*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (-26112*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              288*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(95 + 
                172*Derivative[2][J][\[Phi][r]]) + r^6*(915 + 
                8916*Derivative[2][J][\[Phi][r]] + 23072*Derivative[2][J][
                   \[Phi][r]]^2)) + 2016*Derivative[1][\[Phi]][r]^3*
             (-256*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              99*r^3*Derivative[3][J][\[Phi][r]]) - 
            96*Derivative[1][\[Phi]][r]^5*(-144*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 775*r^5*Derivative[3][J][\[Phi][r]]) + 
            96*Derivative[1][\[Phi]][r]^7*(38*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^7*Derivative[3][J][\[Phi][r]]) - 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-114600 + Derivative[1][\[Phi]][r]^2*(-27728*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(7169 - 10812*
                   Derivative[2][J][\[Phi][r]])) + 24*Derivative[1][\[Phi]][
                 r]^3*(-1042*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                1225*r^3*Derivative[3][J][\[Phi][r]])) - 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-168192 + 4*Derivative[1][\[Phi]][r]^2*(-12464*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(14719 + 35772*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                4*(-24704*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-1877 + 
                  6198*Derivative[2][J][\[Phi][r]]) + r^4*(8497 + 
                  50742*Derivative[2][J][\[Phi][r]] + 43096*Derivative[2][J][
                     \[Phi][r]]^2)) - 24*Derivative[1][\[Phi]][r]^3*(
                1048*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 1075*r^3*
                 Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                5*(-286*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                265*r^5*Derivative[3][J][\[Phi][r]])))) + 
        4*r^3*\[Alpha]*Derivative[1][f][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
         (-23040*J[\[Phi][r]]^5 - 18048*r^5*Derivative[1][J][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]^5 - 8*r^4*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]^4*(2232 - 3*Derivative[1][\[Phi]][r]^2*
             (3376*\[Alpha]*Derivative[2][f][\[Phi][r]] + 15*r^2*(47 + 
                238*Derivative[2][J][\[Phi][r]])) + 
            160*Derivative[1][\[Phi]][r]^3*(-57*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 34*r^3*Derivative[3][J][\[Phi][r]])) + 
          32*J[\[Phi][r]]^4*(-3600 + 3240*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (14976*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(59 - 
                5450*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^3*(-837*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 85*r^3*Derivative[3][J][\[Phi][r]])) + 
          4*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (18936 + 2*Derivative[1][\[Phi]][r]^2*(40464*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(661 + 20054*
                 Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-42496*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-1627 + 
                1088*Derivative[2][J][\[Phi][r]]) + r^4*(1391 + 
                8228*Derivative[2][J][\[Phi][r]] + 10144*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*
             (53088*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              36556*r^3*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(447*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 38*r^5*Derivative[3][J][\[Phi][r]])) + 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (211296 - 24*Derivative[1][\[Phi]][r]^2*
             (-1888*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1481 + 
                3716*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^6*(15616*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                271 + 1258*Derivative[2][J][\[Phi][r]]) + r^6*(507 + 
                4708*Derivative[2][J][\[Phi][r]] + 11888*Derivative[2][J][
                   \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^4*
             (-152576*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2063 + 
                7724*Derivative[2][J][\[Phi][r]]) + r^4*(19119 + 
                105200*Derivative[2][J][\[Phi][r]] + 87192*Derivative[2][J][
                   \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*
             (-2284*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              785*r^3*Derivative[3][J][\[Phi][r]]) - 
            48*Derivative[1][\[Phi]][r]^5*(-1576*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 419*r^5*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^7*(13*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^7*Derivative[3][J][\[Phi][r]])) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (103680 - 96*Derivative[1][\[Phi]][r]^2*
             (-4972*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(261 + 
                3040*Derivative[2][J][\[Phi][r]])) + 
            2*Derivative[1][\[Phi]][r]^8*(864*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                19 + 88*Derivative[2][J][\[Phi][r]]) + r^8*(5 + 
                65*Derivative[2][J][\[Phi][r]] + 184*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (-17408*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-1049 + 
                6326*Derivative[2][J][\[Phi][r]]) + r^4*(6567 + 
                44402*Derivative[2][J][\[Phi][r]] + 26580*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (36352*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2881 + 
                4848*Derivative[2][J][\[Phi][r]]) + r^6*(1411 + 
                16912*Derivative[2][J][\[Phi][r]] + 48176*Derivative[2][J][
                   \[Phi][r]]^2)) + 64*Derivative[1][\[Phi]][r]^3*
             (-810*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              1109*r^3*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^5*(95520*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] - 69192*r^5*Derivative[3][J][\[Phi][r]]) + 
            192*Derivative[1][\[Phi]][r]^7*(35*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^7*Derivative[3][J][\[Phi][r]])) + 
          4*(-5760 + 8*Derivative[1][\[Phi]][r]^2*(14976*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(59 - 5450*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^8*
             (928*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(36 + 
                119*Derivative[2][J][\[Phi][r]]) + r^8*(5 + 
                96*Derivative[2][J][\[Phi][r]] + 244*Derivative[2][J][
                   \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^4*
             (86016*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(733 + 
                4406*Derivative[2][J][\[Phi][r]]) + r^4*(2729 + 
                24076*Derivative[2][J][\[Phi][r]] + 10000*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (-33536*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(4145 + 
                3794*Derivative[2][J][\[Phi][r]]) + r^6*(-193 + 
                2062*Derivative[2][J][\[Phi][r]] + 10886*Derivative[2][J][
                   \[Phi][r]]^2)) + 64*Derivative[1][\[Phi]][r]^3*
             (-837*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              85*r^3*Derivative[3][J][\[Phi][r]]) - 
            8*Derivative[1][\[Phi]][r]^5*(-2178*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 1277*r^5*Derivative[3][J][\[Phi][r]]) + 
            6*Derivative[1][\[Phi]][r]^7*(652*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 157*r^7*Derivative[3][J][\[Phi][r]])) - 
          8*J[\[Phi][r]]^3*(28800 - 26412*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 16*Derivative[1][\[Phi]][r]^2*
             (-14976*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-59 + 
                5450*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^4*(86016*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                733 + 4406*Derivative[2][J][\[Phi][r]]) + r^4*(2729 + 
                24076*Derivative[2][J][\[Phi][r]] + 10000*Derivative[2][J][
                   \[Phi][r]]^2)) - 128*Derivative[1][\[Phi]][r]^3*
             (-837*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              85*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
              5*(-8712*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5108*r^5*Derivative[3][J][\[Phi][r]]) - 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (12960 - 3*Derivative[1][\[Phi]][r]^2*(-4972*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(261 + 3040*
                   Derivative[2][J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^
                3*(-810*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                1109*r^3*Derivative[3][J][\[Phi][r]]))) + 
          4*J[\[Phi][r]]^2*(-57600 + 18936*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 48*Derivative[1][\[Phi]][r]^2*
             (14976*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(59 - 
                5450*Derivative[2][J][\[Phi][r]])) + 
            6*Derivative[1][\[Phi]][r]^4*(86016*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                733 + 4406*Derivative[2][J][\[Phi][r]]) + r^4*(2729 + 
                24076*Derivative[2][J][\[Phi][r]] + 10000*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (-33536*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(4145 + 
                3794*Derivative[2][J][\[Phi][r]]) + r^6*(-193 + 
                2062*Derivative[2][J][\[Phi][r]] + 10886*Derivative[2][J][
                   \[Phi][r]]^2)) + 384*Derivative[1][\[Phi]][r]^3*
             (-837*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              85*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
              5*(52272*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              30648*r^5*Derivative[3][J][\[Phi][r]]) + 
            6*Derivative[1][\[Phi]][r]^7*(652*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 157*r^7*Derivative[3][J][\[Phi][r]]) - 
            6*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-26412 + Derivative[1][\[Phi]][r]^2*(-1888*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1481 + 3716*
                   Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^
                3*(-2284*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                785*r^3*Derivative[3][J][\[Phi][r]])) - 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-77760 + 36*Derivative[1][\[Phi]][r]^2*(-4972*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(261 + 3040*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                4*(-17408*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-1049 + 
                  6326*Derivative[2][J][\[Phi][r]]) + r^4*(6567 + 
                  44402*Derivative[2][J][\[Phi][r]] + 26580*Derivative[2][J][
                     \[Phi][r]]^2)) - 24*Derivative[1][\[Phi]][r]^3*(
                -810*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 1109*r^3*
                 Derivative[3][J][\[Phi][r]]) + 3*Derivative[1][\[Phi]][r]^5*(
                -3980*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                2883*r^5*Derivative[3][J][\[Phi][r]]))) + 
          J[\[Phi][r]]*(-17856*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 - 8*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3*(-18936 - Derivative[1][\[Phi]][r]^2*(
                40464*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(661 + 20054*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^3*(-13272*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 9139*r^3*Derivative[3][J][
                  \[Phi][r]])) - 2*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2*(-316944 + 24*Derivative[1][\[Phi]][
                 r]^2*(-1888*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1481 + 3716*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(152576*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (2063 + 7724*Derivative[2][J][\[Phi][r]]) - 
                r^4*(19119 + 105200*Derivative[2][J][\[Phi][r]] + 
                  87192*Derivative[2][J][\[Phi][r]]^2)) + 
              96*Derivative[1][\[Phi]][r]^3*(-2284*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 785*r^3*Derivative[3][J][
                  \[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^5*(-1576*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 419*r^5*
                 Derivative[3][J][\[Phi][r]])) + r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(414720 - 
              288*Derivative[1][\[Phi]][r]^2*(-4972*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(261 + 3040*Derivative[2][J][\[Phi][
                     r]])) + 16*Derivative[1][\[Phi]][r]^4*(-17408*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-1049 + 6326*Derivative[2][J][
                    \[Phi][r]]) + r^4*(6567 + 44402*Derivative[2][J][
                    \[Phi][r]] + 26580*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^6*(36352*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(2881 + 4848*Derivative[2][J][
                    \[Phi][r]]) + r^6*(1411 + 16912*Derivative[2][J][
                    \[Phi][r]] + 48176*Derivative[2][J][\[Phi][r]]^2)) + 
              192*Derivative[1][\[Phi]][r]^3*(-810*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 1109*r^3*Derivative[3][J][
                  \[Phi][r]]) - 48*Derivative[1][\[Phi]][r]^5*(-3980*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 2883*r^5*
                 Derivative[3][J][\[Phi][r]]) + 192*Derivative[1][\[Phi]][r]^
                7*(35*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                11*r^7*Derivative[3][J][\[Phi][r]])) + 
            4*(-28800 + 32*Derivative[1][\[Phi]][r]^2*(14976*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(59 - 5450*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^8*(
                928*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(36 + 
                  119*Derivative[2][J][\[Phi][r]]) + r^8*(5 + 
                  96*Derivative[2][J][\[Phi][r]] + 244*Derivative[2][J][
                     \[Phi][r]]^2)) + 6*Derivative[1][\[Phi]][r]^4*(
                86016*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(733 + 
                  4406*Derivative[2][J][\[Phi][r]]) + r^4*(2729 + 
                  24076*Derivative[2][J][\[Phi][r]] + 10000*Derivative[2][J][
                     \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^6*(
                -33536*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(4145 + 
                  3794*Derivative[2][J][\[Phi][r]]) + r^6*(-193 + 
                  2062*Derivative[2][J][\[Phi][r]] + 10886*Derivative[2][J][
                     \[Phi][r]]^2)) + 256*Derivative[1][\[Phi]][r]^3*(
                -837*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 85*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                52272*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
                30648*r^5*Derivative[3][J][\[Phi][r]]) + 
              12*Derivative[1][\[Phi]][r]^7*(652*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 157*r^7*Derivative[3][J][
                  \[Phi][r]])))) + r^4*Derivative[1][f][\[Phi][r]]^2*
         (-1152 - 1152*J[\[Phi][r]]^6 + 13344*r^2*Derivative[1][\[Phi]][r]^
            2 + 9976*r^4*Derivative[1][\[Phi]][r]^4 + 
          2158*r^6*Derivative[1][\[Phi]][r]^6 - 4176*r^6*
           Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^6 - 
          25*r^8*Derivative[1][\[Phi]][r]^8 + 198144*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          112640*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] - 93600*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 1464*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]] + 
          857088*\[Alpha]^2*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]]^2 + 89856*r^2*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]^2 - 
          18048*r^4*\[Alpha]^2*Derivative[1][\[Phi]][r]^8*
           Derivative[2][f][\[Phi][r]]^2 - 19584*r^2*Derivative[1][\[Phi]][r]^
            2*Derivative[2][J][\[Phi][r]] + 67712*r^4*
           Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          1080*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] + 
          508*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]] - 
          88576*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] - 55040*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 128*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 16128*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 - 28688*r^6*Derivative[1][\[Phi]][r]^
            6*Derivative[2][J][\[Phi][r]]^2 + 1288*r^8*
           Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]]^2 - 
          64512*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
            \[Phi][r]] + 85760*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*
           Derivative[3][f][\[Phi][r]] + 22624*r^5*\[Alpha]*
           Derivative[1][\[Phi]][r]^7*Derivative[3][f][\[Phi][r]] + 
          1152*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] - 
          11008*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] + 
          3760*r^7*Derivative[1][\[Phi]][r]^7*Derivative[3][J][\[Phi][r]] + 
          96*J[\[Phi][r]]^5*(-72 + 126*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (2064*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(139 - 
                204*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^3*(-56*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) - 
          4*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^5*
           (-2808 - 3*Derivative[1][\[Phi]][r]^2*(-2448*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(407 + 2616*Derivative[2][J][
                  \[Phi][r]])) + 8*Derivative[1][\[Phi]][r]^3*
             (-1696*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              351*r^3*Derivative[3][J][\[Phi][r]])) + 
          r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (41904 + 4*Derivative[1][\[Phi]][r]^2*(17360*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 3*r^2*(85 + 8628*
                 Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-336896*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              256*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-147 + 
                76*Derivative[2][J][\[Phi][r]]) + r^4*(1253 + 
                7828*Derivative[2][J][\[Phi][r]] + 11232*Derivative[2][J][
                   \[Phi][r]]^2)) - 32*Derivative[1][\[Phi]][r]^3*
             (-6470*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              1719*r^3*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^5*(4864*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 596*r^5*Derivative[3][J][\[Phi][r]])) + 
          4*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (8352 + 24*Derivative[1][\[Phi]][r]^2*(1556*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(20 + 687*Derivative[2][J][\[Phi][
                   r]])) - Derivative[1][\[Phi]][r]^6*
             (3424*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(101 + 
                184*Derivative[2][J][\[Phi][r]]) + r^6*(35 + 
                364*Derivative[2][J][\[Phi][r]] + 1024*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^4*
             (-184320*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3401 + 
                1907*Derivative[2][J][\[Phi][r]]) + r^4*(2825 + 
                16492*Derivative[2][J][\[Phi][r]] + 15552*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*
             (64704*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              18756*r^3*Derivative[3][J][\[Phi][r]]) - 
            16*Derivative[1][\[Phi]][r]^5*(-925*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 77*r^5*Derivative[3][J][\[Phi][r]]) + 
            2*Derivative[1][\[Phi]][r]^7*(-2*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^7*Derivative[3][J][\[Phi][r]])) + 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (46656 - 96*Derivative[1][\[Phi]][r]^2*(464*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(-245 + 582*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^8*
             (-224*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              4*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(11 - 
                16*Derivative[2][J][\[Phi][r]]) + r^8*(5 + 
                65*Derivative[2][J][\[Phi][r]] + 184*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (-34368*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(4297 + 
                10848*Derivative[2][J][\[Phi][r]]) + 3*r^4*(667 + 
                6526*Derivative[2][J][\[Phi][r]] + 4542*Derivative[2][J][
                   \[Phi][r]]^2)) - 4*Derivative[1][\[Phi]][r]^6*
             (45184*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-431 + 
                304*Derivative[2][J][\[Phi][r]]) + r^6*(124 + 
                1999*Derivative[2][J][\[Phi][r]] + 6276*Derivative[2][J][
                   \[Phi][r]]^2)) - 64*Derivative[1][\[Phi]][r]^3*
             (-2080*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              189*r^3*Derivative[3][J][\[Phi][r]]) - 
            24*Derivative[1][\[Phi]][r]^5*(-6228*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 1333*r^5*Derivative[3][J][\[Phi][r]]) + 
            96*Derivative[1][\[Phi]][r]^7*(26*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^7*Derivative[3][J][\[Phi][r]])) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (12096 + 16*Derivative[1][\[Phi]][r]^2*(22192*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 3*r^2*(311 - 1344*
                 Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^8*
             (-1024*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              48*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-4 + 
                Derivative[2][J][\[Phi][r]]) + r^8*(5 + 96*Derivative[2][J][
                  \[Phi][r]] + 244*Derivative[2][J][\[Phi][r]]^2)) + 
            4*Derivative[1][\[Phi]][r]^4*(67712*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 128*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                119 + 1541*Derivative[2][J][\[Phi][r]]) + r^4*(2779 + 
                36896*Derivative[2][J][\[Phi][r]] + 17424*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (178816*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(5173 + 
                1258*Derivative[2][J][\[Phi][r]]) + r^6*(-1439 + 
                9448*Derivative[2][J][\[Phi][r]] + 48384*Derivative[2][J][
                   \[Phi][r]]^2)) + 256*Derivative[1][\[Phi]][r]^3*
             (-214*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              63*r^3*Derivative[3][J][\[Phi][r]]) - 
            16*Derivative[1][\[Phi]][r]^5*(-8672*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 2813*r^5*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^7*(676*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 157*r^7*Derivative[3][J][\[Phi][r]])) - 
          8*J[\[Phi][r]]^4*(2160 - 5832*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 60*Derivative[1][\[Phi]][r]^2*
             (-2064*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-139 + 
                204*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
              4*(107136*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(220 + 
                173*Derivative[2][J][\[Phi][r]]) + r^4*(1247 + 
                8464*Derivative[2][J][\[Phi][r]] + 2016*Derivative[2][J][
                   \[Phi][r]]^2)) - 720*Derivative[1][\[Phi]][r]^3*
             (-56*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^3*Derivative[3][J][\[Phi][r]]) + 32*Derivative[1][\[Phi]][r]^
              5*(-335*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              43*r^5*Derivative[3][J][\[Phi][r]]) - 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (3780 + Derivative[1][\[Phi]][r]^2*(22192*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(311 - 1344*
                   Derivative[2][J][\[Phi][r]])) + 16*Derivative[1][\[Phi]][
                 r]^3*(-214*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                63*r^3*Derivative[3][J][\[Phi][r]]))) + 2*J[\[Phi][r]]^3*
           (-11520 + 16704*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 480*Derivative[1][\[Phi]][r]^2*
             (2064*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(139 - 
                204*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              6*(44928*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              80*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(585 + 
                344*Derivative[2][J][\[Phi][r]]) + r^6*(1079 + 
                540*Derivative[2][J][\[Phi][r]] - 14344*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^4*
             (107136*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(220 + 
                173*Derivative[2][J][\[Phi][r]]) + r^4*(1247 + 
                8464*Derivative[2][J][\[Phi][r]] + 2016*Derivative[2][J][
                   \[Phi][r]]^2)) + 5760*Derivative[1][\[Phi]][r]^3*
             (-56*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^3*Derivative[3][J][\[Phi][r]]) - 512*Derivative[1][\[Phi]][r]^
              5*(-335*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              43*r^5*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^7*(1414*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 235*r^7*Derivative[3][J][\[Phi][r]]) - 
            16*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-5832 + 3*Derivative[1][\[Phi]][r]^2*(464*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-245 + 
                  582*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^3*(-4160*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                378*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (30240 + 16*Derivative[1][\[Phi]][r]^2*(22192*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(311 - 1344*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(67712*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                128*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(119 + 
                  1541*Derivative[2][J][\[Phi][r]]) + r^4*(2779 + 
                  36896*Derivative[2][J][\[Phi][r]] + 17424*Derivative[2][J][
                     \[Phi][r]]^2)) + 256*Derivative[1][\[Phi]][r]^3*(
                -214*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 63*r^3*
                 Derivative[3][J][\[Phi][r]]) - 4*Derivative[1][\[Phi]][r]^5*(
                -8672*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                2813*r^5*Derivative[3][J][\[Phi][r]]))) + 
          J[\[Phi][r]]^2*(-17280 + 41904*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 + 960*Derivative[1][\[Phi]][r]^2*
             (2064*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(139 - 
                204*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              8*(-18048*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-183 + 
                16*Derivative[2][J][\[Phi][r]]) + r^8*(-25 + 
                508*Derivative[2][J][\[Phi][r]] + 1288*Derivative[2][J][
                   \[Phi][r]]^2)) + 48*Derivative[1][\[Phi]][r]^4*
             (107136*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(220 + 
                173*Derivative[2][J][\[Phi][r]]) + r^4*(1247 + 
                8464*Derivative[2][J][\[Phi][r]] + 2016*Derivative[2][J][
                   \[Phi][r]]^2)) - 6*Derivative[1][\[Phi]][r]^6*
             (-44928*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              80*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(585 + 
                344*Derivative[2][J][\[Phi][r]]) + r^6*(-1079 - 
                540*Derivative[2][J][\[Phi][r]] + 14344*Derivative[2][J][
                   \[Phi][r]]^2)) + 11520*Derivative[1][\[Phi]][r]^3*
             (-56*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^3*Derivative[3][J][\[Phi][r]]) - 
            1536*Derivative[1][\[Phi]][r]^5*(-335*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 43*r^5*Derivative[3][J][\[Phi][r]]) + 
            48*Derivative[1][\[Phi]][r]^7*(1414*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 235*r^7*Derivative[3][J][\[Phi][r]]) - 
            48*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-2088 - 2*Derivative[1][\[Phi]][r]^2*(1556*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(20 + 687*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^3*(-5392*r*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 1563*r^3*
                 Derivative[3][J][\[Phi][r]])) - 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-34992 + 36*Derivative[1][\[Phi]][r]^2*(464*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-245 + 
                  582*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^4*(34368*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(4297 + 
                  10848*Derivative[2][J][\[Phi][r]]) - 3*r^4*(667 + 
                  6526*Derivative[2][J][\[Phi][r]] + 4542*Derivative[2][J][
                     \[Phi][r]]^2)) + 24*Derivative[1][\[Phi]][r]^3*(
                -2080*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 189*r^3*
                 Derivative[3][J][\[Phi][r]]) + 3*Derivative[1][\[Phi]][r]^5*(
                -6228*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                1333*r^5*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (120960 + 96*Derivative[1][\[Phi]][r]^2*(22192*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(311 - 1344*
                   Derivative[2][J][\[Phi][r]])) + 12*Derivative[1][\[Phi]][
                 r]^4*(67712*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                128*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(119 + 
                  1541*Derivative[2][J][\[Phi][r]]) + r^4*(2779 + 
                  36896*Derivative[2][J][\[Phi][r]] + 17424*Derivative[2][J][
                     \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*(
                178816*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(5173 + 
                  1258*Derivative[2][J][\[Phi][r]]) + r^6*(-1439 + 
                  9448*Derivative[2][J][\[Phi][r]] + 48384*Derivative[2][J][
                     \[Phi][r]]^2)) + 1536*Derivative[1][\[Phi]][r]^3*(
                -214*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 63*r^3*
                 Derivative[3][J][\[Phi][r]]) - 48*Derivative[1][\[Phi]][r]^
                5*(-8672*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                2813*r^5*Derivative[3][J][\[Phi][r]]) + 
              24*Derivative[1][\[Phi]][r]^7*(676*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 157*r^7*Derivative[3][J][
                  \[Phi][r]]))) + 2*J[\[Phi][r]]*(-3456 + 
            5616*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
              5 + 240*Derivative[1][\[Phi]][r]^2*(2064*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(139 - 204*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^8*
             (-18048*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-183 + 
                16*Derivative[2][J][\[Phi][r]]) + r^8*(-25 + 
                508*Derivative[2][J][\[Phi][r]] + 1288*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^4*
             (107136*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(220 + 
                173*Derivative[2][J][\[Phi][r]]) + r^4*(1247 + 
                8464*Derivative[2][J][\[Phi][r]] + 2016*Derivative[2][J][
                   \[Phi][r]]^2)) - 3*Derivative[1][\[Phi]][r]^6*
             (-44928*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              80*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(585 + 
                344*Derivative[2][J][\[Phi][r]]) + r^6*(-1079 - 
                540*Derivative[2][J][\[Phi][r]] + 14344*Derivative[2][J][
                   \[Phi][r]]^2)) + 2880*Derivative[1][\[Phi]][r]^3*
             (-56*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^3*Derivative[3][J][\[Phi][r]]) - 512*Derivative[1][\[Phi]][r]^
              5*(-335*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              43*r^5*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^7*(1414*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 235*r^7*Derivative[3][J][\[Phi][r]]) + 
            2*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
             (20952 + Derivative[1][\[Phi]][r]^2*(17360*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(85 + 8628*
                   Derivative[2][J][\[Phi][r]])) - 8*Derivative[1][\[Phi]][r]^
                3*(-6470*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                1719*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (25056 + 48*Derivative[1][\[Phi]][r]^2*(1556*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(20 + 687*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(-184320*
                 \[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(3401 + 1907*Derivative[2][J][
                    \[Phi][r]]) + r^4*(2825 + 16492*Derivative[2][J][
                    \[Phi][r]] + 15552*Derivative[2][J][\[Phi][r]]^2)) - 
              24*Derivative[1][\[Phi]][r]^3*(-5392*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 1563*r^3*Derivative[3][J][
                  \[Phi][r]]) - 16*Derivative[1][\[Phi]][r]^5*(-925*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 77*r^5*
                 Derivative[3][J][\[Phi][r]])) + 
            2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (46656 - 72*Derivative[1][\[Phi]][r]^2*(464*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-245 + 
                  582*Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][
                 r]^4*(-34368*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(4297 + 
                  10848*Derivative[2][J][\[Phi][r]]) + 3*r^4*(667 + 
                  6526*Derivative[2][J][\[Phi][r]] + 4542*Derivative[2][J][
                     \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*(
                45184*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-431 + 
                  304*Derivative[2][J][\[Phi][r]]) + r^6*(124 + 
                  1999*Derivative[2][J][\[Phi][r]] + 6276*Derivative[2][J][
                     \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*(
                99840*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 9072*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                74736*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
                15996*r^5*Derivative[3][J][\[Phi][r]]) + 
              24*Derivative[1][\[Phi]][r]^7*(26*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 11*r^7*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (30240 + 32*Derivative[1][\[Phi]][r]^2*(22192*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(311 - 1344*
                   Derivative[2][J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^
                8*(-1024*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                48*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-4 + 
                  Derivative[2][J][\[Phi][r]]) + r^8*(5 + 96*Derivative[2][J][
                    \[Phi][r]] + 244*Derivative[2][J][\[Phi][r]]^2)) + 
              6*Derivative[1][\[Phi]][r]^4*(67712*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 128*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(119 + 1541*Derivative[2][J][
                    \[Phi][r]]) + r^4*(2779 + 36896*Derivative[2][J][
                    \[Phi][r]] + 17424*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^6*(178816*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(5173 + 1258*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-1439 + 9448*Derivative[2][J][
                    \[Phi][r]] + 48384*Derivative[2][J][\[Phi][r]]^2)) + 
              512*Derivative[1][\[Phi]][r]^3*(-214*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 63*r^3*Derivative[3][J][
                  \[Phi][r]]) - 24*Derivative[1][\[Phi]][r]^5*(-8672*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 2813*r^5*
                 Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                7*(676*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                157*r^7*Derivative[3][J][\[Phi][r]]))))) - 
      768*\[Alpha]^5*B[r]^7*Derivative[1][f][\[Phi][r]]^3*
       Derivative[1][\[Phi]][r]*(8*r^5*Derivative[1][\[Phi]][r]^2*
         (960*J[\[Phi][r]]^5 - 1824*r^5*Derivative[1][J][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]^5 + J[\[Phi][r]]^4*
           (4800 + 960*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] - 656*r^2*Derivative[1][\[Phi]][r]^2) - 
          4*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (1284 + 79*r^2*Derivative[1][\[Phi]][r]^2) + 
          r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (-2544 - 2632*r^2*Derivative[1][\[Phi]][r]^2 + 
            23*r^4*Derivative[1][\[Phi]][r]^4) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (552 - 2478*r^2*Derivative[1][\[Phi]][r]^2 + 
            23*r^4*Derivative[1][\[Phi]][r]^4) - 
          8*(-120 + 82*r^2*Derivative[1][\[Phi]][r]^2 + 
            77*r^4*Derivative[1][\[Phi]][r]^4) - 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-240 + 560*r^2*Derivative[1][\[Phi]][r]^2 + 
            77*r^4*Derivative[1][\[Phi]][r]^4) - 8*J[\[Phi][r]]^3*
           (-1200 + 328*r^2*Derivative[1][\[Phi]][r]^2 - 
            138*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
              2 + 77*r^4*Derivative[1][\[Phi]][r]^4 + 
            40*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-12 + 7*r^2*Derivative[1][\[Phi]][r]^2)) - 
          4*J[\[Phi][r]]^2*(636*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 3*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2*(-276 + 413*r^2*Derivative[1][\[Phi]][
                 r]^2) + 6*(-400 + 164*r^2*Derivative[1][\[Phi]][r]^2 + 
              77*r^4*Derivative[1][\[Phi]][r]^4) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-1440 + 1680*r^2*Derivative[1][\[Phi]][r]^2 + 
              77*r^4*Derivative[1][\[Phi]][r]^4)) + 2*J[\[Phi][r]]*
           (-2568*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              4 - 4*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3*(636 + 329*r^2*Derivative[1][\[Phi]][
                 r]^2) + r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2*(1656 - 4956*r^2*Derivative[1][
                  \[Phi]][r]^2 + 23*r^4*Derivative[1][\[Phi]][r]^4) - 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-480 + 840*r^2*Derivative[1][\[Phi]][r]^2 + 
              77*r^4*Derivative[1][\[Phi]][r]^4) - 
            4*(-600 + 328*r^2*Derivative[1][\[Phi]][r]^2 + 
              231*r^4*Derivative[1][\[Phi]][r]^4)))*
         Derivative[2][f][\[Phi][r]]^2 - 2*r^4*Derivative[1][f][\[Phi][r]]*
         Derivative[1][\[Phi]][r]*(8*\[Alpha]*Derivative[1][\[Phi]][r]^2*
           (-15552*J[\[Phi][r]]^4 + 10736*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 + 16*J[\[Phi][r]]^3*
             (-3888 - 398*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + 207*r^2*Derivative[1][\[Phi]][r]^2) + 
            2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (10128 + 707*r^2*Derivative[1][\[Phi]][r]^2) + 
            12*(-1296 + 276*r^2*Derivative[1][\[Phi]][r]^2 + 
              127*r^4*Derivative[1][\[Phi]][r]^4) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-6368 + 10168*r^2*Derivative[1][\[Phi]][r]^2 + 
              613*r^4*Derivative[1][\[Phi]][r]^4) + 
            Derivative[1][J][\[Phi][r]]^2*(6048*r^2*Derivative[1][\[Phi]][r]^
                2 + 9136*r^4*Derivative[1][\[Phi]][r]^4 + 
              38*r^6*Derivative[1][\[Phi]][r]^6) + 4*J[\[Phi][r]]^2*
             (1512*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
                2 + Derivative[1][J][\[Phi][r]]*(-4776*r*Derivative[1][
                   \[Phi]][r] + 2542*r^3*Derivative[1][\[Phi]][r]^3) + 
              3*(-7776 + 828*r^2*Derivative[1][\[Phi]][r]^2 + 127*r^4*
                 Derivative[1][\[Phi]][r]^4)) + J[\[Phi][r]]*
             (20256*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
                 r]^3 + 16*r^2*Derivative[1][J][\[Phi][r]]^2*
               Derivative[1][\[Phi]][r]^2*(756 + 571*r^2*
                 Derivative[1][\[Phi]][r]^2) + 24*(-2592 + 414*r^2*
                 Derivative[1][\[Phi]][r]^2 + 127*r^4*Derivative[1][\[Phi]][
                   r]^4) + r*Derivative[1][J][\[Phi][r]]*Derivative[1][
                 \[Phi]][r]*(-19104 + 20336*r^2*Derivative[1][\[Phi]][r]^2 + 
                613*r^4*Derivative[1][\[Phi]][r]^4)))*
           Derivative[2][f][\[Phi][r]]^2 + Derivative[2][f][\[Phi][r]]*
           (-12096*J[\[Phi][r]]^5 + 9072*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^5 + 16*r^4*Derivative[1][J][\[Phi][r]]^
              4*Derivative[1][\[Phi]][r]^4*(657 + 358*r^2*Derivative[1][
                  \[Phi]][r]^2) + 160*J[\[Phi][r]]^4*(-378 - 
              153*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
              4*r^2*Derivative[1][\[Phi]][r]^2*(20 + 9*Derivative[2][J][
                  \[Phi][r]])) + 2*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2*(1872 + 36*r^4*Derivative[1][\[Phi]][
                 r]^4*(2 - 223*Derivative[2][J][\[Phi][r]]) + 
              r^6*Derivative[1][\[Phi]][r]^6*(23 + 176*Derivative[2][J][
                  \[Phi][r]]) + 48*r^2*Derivative[1][\[Phi]][r]^2*(493 + 
                726*Derivative[2][J][\[Phi][r]])) + 
            2*(-6048 + 320*r^2*Derivative[1][\[Phi]][r]^2*(20 + 
                9*Derivative[2][J][\[Phi][r]]) + r^6*Derivative[1][\[Phi]][r]^
                6*(-3 + 908*Derivative[2][J][\[Phi][r]]) + 
              2*r^4*Derivative[1][\[Phi]][r]^4*(3037 + 1592*Derivative[2][J][
                  \[Phi][r]])) + 2*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(-12240 + 3*r^4*Derivative[1][\[Phi]][
                 r]^4*(1597 - 2372*Derivative[2][J][\[Phi][r]]) + 
              r^6*Derivative[1][\[Phi]][r]^6*(55 + 797*Derivative[2][J][
                  \[Phi][r]]) + 16*r^2*Derivative[1][\[Phi]][r]^2*(541 + 
                2016*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][J][\[Phi][r]]^3*(-7488*r^3*Derivative[1][\[Phi]][r]^
                3 + 8*r^5*Derivative[1][\[Phi]][r]^5*(4211 + 
                2430*Derivative[2][J][\[Phi][r]]) - r^7*Derivative[1][\[Phi]][
                 r]^7*(643 + 3728*Derivative[2][J][\[Phi][r]])) + 
            4*J[\[Phi][r]]^3*(-30240 + 936*r^2*Derivative[1][J][\[Phi][r]]^
                2*Derivative[1][\[Phi]][r]^2 + 640*r^2*Derivative[1][\[Phi]][
                 r]^2*(20 + 9*Derivative[2][J][\[Phi][r]]) + 
              r^4*Derivative[1][\[Phi]][r]^4*(3037 + 1592*Derivative[2][J][
                  \[Phi][r]]) + 8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][
                 \[Phi]][r]*(-3060 + r^2*Derivative[1][\[Phi]][r]^2*
                 (541 + 2016*Derivative[2][J][\[Phi][r]]))) + 
            2*J[\[Phi][r]]^2*(-60480 - 3744*r^3*Derivative[1][J][\[Phi][r]]^
                3*Derivative[1][\[Phi]][r]^3 + 1920*r^2*Derivative[1][\[Phi]][
                 r]^2*(20 + 9*Derivative[2][J][\[Phi][r]]) + 
              r^6*Derivative[1][\[Phi]][r]^6*(-3 + 908*Derivative[2][J][
                  \[Phi][r]]) + 6*r^4*Derivative[1][\[Phi]][r]^4*(3037 + 
                1592*Derivative[2][J][\[Phi][r]]) + 48*r^2*Derivative[1][J][
                 \[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(117 + 
                r^2*Derivative[1][\[Phi]][r]^2*(493 + 726*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][J][\[Phi][r]]*(
                -73440*r*Derivative[1][\[Phi]][r] + 3*r^5*
                 Derivative[1][\[Phi]][r]^5*(1597 - 2372*Derivative[2][J][
                    \[Phi][r]]) + 48*r^3*Derivative[1][\[Phi]][r]^3*
                 (541 + 2016*Derivative[2][J][\[Phi][r]]))) + 
            2*J[\[Phi][r]]*(5256*r^4*Derivative[1][J][\[Phi][r]]^4*
               Derivative[1][\[Phi]][r]^4 + 12*r^2*Derivative[1][J][
                 \[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(468 + 
                3*r^4*Derivative[1][\[Phi]][r]^4*(2 - 223*Derivative[2][J][
                    \[Phi][r]]) + 8*r^2*Derivative[1][\[Phi]][r]^2*
                 (493 + 726*Derivative[2][J][\[Phi][r]])) + 2*(-15120 + 
                640*r^2*Derivative[1][\[Phi]][r]^2*(20 + 9*Derivative[2][J][
                    \[Phi][r]]) + r^6*Derivative[1][\[Phi]][r]^6*
                 (-3 + 908*Derivative[2][J][\[Phi][r]]) + 3*r^4*
                 Derivative[1][\[Phi]][r]^4*(3037 + 1592*Derivative[2][J][
                    \[Phi][r]])) + r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r]*(-48960 + 6*r^4*Derivative[1][\[Phi]][
                   r]^4*(1597 - 2372*Derivative[2][J][\[Phi][r]]) + 
                r^6*Derivative[1][\[Phi]][r]^6*(55 + 797*Derivative[2][J][
                    \[Phi][r]]) + 48*r^2*Derivative[1][\[Phi]][r]^2*
                 (541 + 2016*Derivative[2][J][\[Phi][r]])) + 
              4*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*(
                -1872 + r^2*Derivative[1][\[Phi]][r]^2*(4211 + 
                  2430*Derivative[2][J][\[Phi][r]])))) + 
          12*r*Derivative[1][\[Phi]][r]*(320 + 320*J[\[Phi][r]]^5 - 
            736*r^2*Derivative[1][\[Phi]][r]^2 - 226*r^4*
             Derivative[1][\[Phi]][r]^4 - 608*r^5*Derivative[1][J][\[Phi][r]]^
              5*Derivative[1][\[Phi]][r]^5 - 4*r^4*Derivative[1][J][\[Phi][
                r]]^4*Derivative[1][\[Phi]][r]^4*(503 + 
              19*r^2*Derivative[1][\[Phi]][r]^2) - 32*J[\[Phi][r]]^4*
             (-50 - 10*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + 23*r^2*Derivative[1][\[Phi]][r]^2) - 
            r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (832 + 1770*r^2*Derivative[1][\[Phi]][r]^2 + 
              3*r^4*Derivative[1][\[Phi]][r]^4) + 
            r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-2048 - 791*r^2*Derivative[1][\[Phi]][r]^2 + 
              4*r^4*Derivative[1][\[Phi]][r]^4) + Derivative[1][J][\[Phi][r]]*
             (320*r*Derivative[1][\[Phi]][r] - 1352*r^3*Derivative[1][\[Phi]][
                 r]^3 - 135*r^5*Derivative[1][\[Phi]][r]^5) - 
            2*J[\[Phi][r]]^3*(-1600 + 1472*r^2*Derivative[1][\[Phi]][r]^2 + 
              416*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
                2 + 113*r^4*Derivative[1][\[Phi]][r]^4 + Derivative[1][J][
                \[Phi][r]]*(-640*r*Derivative[1][\[Phi]][r] + 676*r^3*
                 Derivative[1][\[Phi]][r]^3)) - J[\[Phi][r]]^2*
             (-3200 + 4416*r^2*Derivative[1][\[Phi]][r]^2 + 
              2048*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
                3 + 678*r^4*Derivative[1][\[Phi]][r]^4 + 
              6*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(
                416 + 295*r^2*Derivative[1][\[Phi]][r]^2) + 
              3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*(
                -640 + 1352*r^2*Derivative[1][\[Phi]][r]^2 + 45*r^4*
                 Derivative[1][\[Phi]][r]^4)) - J[\[Phi][r]]*
             (-1600 + 2944*r^2*Derivative[1][\[Phi]][r]^2 + 
              678*r^4*Derivative[1][\[Phi]][r]^4 + 2012*r^4*Derivative[1][J][
                 \[Phi][r]]^4*Derivative[1][\[Phi]][r]^4 + 
              r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*(
                4096 + 791*r^2*Derivative[1][\[Phi]][r]^2) + 
              3*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(
                832 + 1180*r^2*Derivative[1][\[Phi]][r]^2 + 
                r^4*Derivative[1][\[Phi]][r]^4) + 2*r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(-640 + 2028*r^2*
                 Derivative[1][\[Phi]][r]^2 + 135*r^4*Derivative[1][\[Phi]][
                   r]^4)))*Derivative[3][f][\[Phi][r]]) - 
        128*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
          3*(29184 + 29184*J[\[Phi][r]]^2 + 22648*r^2*
           Derivative[1][\[Phi]][r]^2 + 29184*r^2*Derivative[1][J][\[Phi][r]]^
            2*Derivative[1][\[Phi]][r]^2 - 2677*r^4*Derivative[1][\[Phi]][r]^
            4 + 54752*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
            \[Phi][r]] - 17996*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] - 18528*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 - 18528*r^3*Derivative[1][\[Phi]][r]^
            3*Derivative[3][J][\[Phi][r]] + 2364*r^5*Derivative[1][\[Phi]][r]^
            5*Derivative[3][J][\[Phi][r]] + 8*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]*(-7296 + r^2*Derivative[1][\[Phi]][r]^2*
             (151 - 2212*Derivative[2][J][\[Phi][r]]) + 
            2316*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][
              \[Phi][r]]) - 8*J[\[Phi][r]]*(-7296 + 
            7296*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
            r^2*Derivative[1][\[Phi]][r]^2*(2831 + 6844*Derivative[2][J][
                \[Phi][r]]) + 2316*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]])) + 16*r*\[Alpha]^2*
         Derivative[1][f][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
         (-162048 - 162048*J[\[Phi][r]]^3 - 160992*r^2*
           Derivative[1][\[Phi]][r]^2 - 114624*r^3*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
          23808*r^4*Derivative[1][\[Phi]][r]^4 - 
          993*r^6*Derivative[1][\[Phi]][r]^6 + 233472*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          10880*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] - 19504*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] - 442560*r^2*Derivative[1][\[Phi]][r]^
            2*Derivative[2][J][\[Phi][r]] + 189792*r^4*
           Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          7374*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] - 
          154880*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] - 39904*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 149856*r^4*Derivative[1][\[Phi]][r]^
            4*Derivative[2][J][\[Phi][r]]^2 - 15504*r^6*
           Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]]^2 - 
          116736*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
            \[Phi][r]] + 1824*r^5*\[Alpha]*Derivative[1][\[Phi]][r]^7*
           Derivative[3][f][\[Phi][r]] + 120576*r^3*Derivative[1][\[Phi]][r]^
            3*Derivative[3][J][\[Phi][r]] - 42360*r^5*
           Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] + 
          552*r^7*Derivative[1][\[Phi]][r]^7*Derivative[3][J][\[Phi][r]] + 
          96*J[\[Phi][r]]^2*(-5064 + 3742*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (2432*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(1677 + 
                4610*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^3*(-152*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 157*r^3*Derivative[3][J][\[Phi][r]])) - 
          32*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-660 - Derivative[1][\[Phi]][r]^2*(2872*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 15*r^2*(14 + 223*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^3*(-82*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 307*r^3*Derivative[3][J][\[Phi][r]])) - 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-179616 + 16*Derivative[1][\[Phi]][r]^2*
             (904*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(1270 + 
                1047*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^4*(16*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(647 + 208*Derivative[2][J][\[Phi][r]]) + 
              3*r^4*(3437 + 20220*Derivative[2][J][\[Phi][r]] + 
                18944*Derivative[2][J][\[Phi][r]]^2)) + 
            48*Derivative[1][\[Phi]][r]^3*(-888*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 289*r^3*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^5*(-394*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 235*r^5*Derivative[3][J][\[Phi][r]])) - 
          8*J[\[Phi][r]]*(60768 - 2640*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 24*Derivative[1][\[Phi]][r]^2*
             (-2432*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1677 + 
                4610*Derivative[2][J][\[Phi][r]])) - 
            4*r^2*Derivative[1][\[Phi]][r]^4*(-20*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(17 + 242*Derivative[2][J][\[Phi][r]]) + 
              3*r^2*(248 + 1977*Derivative[2][J][\[Phi][r]] + 
                1561*Derivative[2][J][\[Phi][r]]^2)) + 
            5295*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] - 
            192*Derivative[1][\[Phi]][r]^3*(-152*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 157*r^3*Derivative[3][J][\[Phi][r]]) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-22452 + Derivative[1][\[Phi]][r]^2*(904*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(1270 + 1047*
                   Derivative[2][J][\[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^
                3*(-888*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                289*r^3*Derivative[3][J][\[Phi][r]])))) + 
        4*r^2*\[Alpha]*Derivative[1][f][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
         (-96768 - 96768*J[\[Phi][r]]^4 - 114400*r^2*Derivative[1][\[Phi]][r]^
            2 + 37512*r^4*Derivative[1][\[Phi]][r]^4 - 
          60864*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
            4 - 936*r^6*Derivative[1][\[Phi]][r]^6 + 
          25*r^8*Derivative[1][\[Phi]][r]^8 + 769536*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          53760*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] - 84144*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 912*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]] + 
          466944*\[Alpha]^2*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]]^2 + 90112*r^2*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]^2 + 
          3968*r^4*\[Alpha]^2*Derivative[1][\[Phi]][r]^8*
           Derivative[2][f][\[Phi][r]]^2 - 426560*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
          325920*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          16668*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] + 
          320*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]] - 
          519680*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] - 97856*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 3328*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 169920*r^4*Derivative[1][\[Phi]][r]^
            4*Derivative[2][J][\[Phi][r]]^2 - 56640*r^6*
           Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]]^2 + 
          768*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]]^2 - 
          377856*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
            \[Phi][r]] + 74112*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*
           Derivative[3][f][\[Phi][r]] + 16752*r^5*\[Alpha]*
           Derivative[1][\[Phi]][r]^7*Derivative[3][f][\[Phi][r]] + 
          84864*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] - 
          81600*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] + 
          4116*r^7*Derivative[1][\[Phi]][r]^7*Derivative[3][J][\[Phi][r]] + 
          32*J[\[Phi][r]]^3*(-12096 + 8688*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (24048*\[Alpha]*Derivative[2][f][\[Phi][r]] - 5*r^2*(715 + 
                2666*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^3*(-984*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 221*r^3*Derivative[3][J][\[Phi][r]])) - 
          64*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (1422 - Derivative[1][\[Phi]][r]^2*(4134*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(217 + 2285*Derivative[2][J][\[Phi][r]])) + 
            3*Derivative[1][\[Phi]][r]^3*(-632*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 649*r^3*Derivative[3][J][\[Phi][r]])) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (105840 + 48*Derivative[1][\[Phi]][r]^2*
             (1852*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-455 + 
                796*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              4*(-76288*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-747 + 
                736*Derivative[2][J][\[Phi][r]]) + 3*r^4*(3637 + 
                20636*Derivative[2][J][\[Phi][r]] + 20064*Derivative[2][J][
                   \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*
             (-1418*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              987*r^3*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^5*(22560*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] - 4188*r^5*Derivative[3][J][\[Phi][r]])) + 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (139008 - 192*Derivative[1][\[Phi]][r]^2*
             (-846*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(367 + 
                936*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
              6*(23616*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3717 + 
                8600*Derivative[2][J][\[Phi][r]]) + 3*r^6*(257 + 
                2286*Derivative[2][J][\[Phi][r]] + 5560*Derivative[2][J][
                   \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^4*
             (-78592*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-1284 + 
                4309*Derivative[2][J][\[Phi][r]]) + 3*r^4*(5239 + 
                34528*Derivative[2][J][\[Phi][r]] + 24912*Derivative[2][J][
                   \[Phi][r]]^2)) + 480*Derivative[1][\[Phi]][r]^3*
             (88*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              93*r^3*Derivative[3][J][\[Phi][r]]) - 
            48*Derivative[1][\[Phi]][r]^5*(-1005*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 829*r^5*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^7*(68*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 23*r^7*Derivative[3][J][\[Phi][r]])) - 
          8*J[\[Phi][r]]^2*(72576 - 26460*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 12*Derivative[1][\[Phi]][r]^2*
             (-24048*\[Alpha]*Derivative[2][f][\[Phi][r]] + 5*r^2*(715 + 
                2666*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^4*(58368*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 2240*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
               (3 + 29*Derivative[2][J][\[Phi][r]]) + 3*r^4*(1563 + 
                13580*Derivative[2][J][\[Phi][r]] + 7080*Derivative[2][J][
                   \[Phi][r]]^2)) - 144*Derivative[1][\[Phi]][r]^3*
             (-984*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              221*r^3*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^5*(-386*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 425*r^5*Derivative[3][J][\[Phi][r]]) - 
            24*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (4344 - 2*Derivative[1][\[Phi]][r]^2*(-846*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(367 + 936*Derivative[2][
                     J][\[Phi][r]])) + 5*Derivative[1][\[Phi]][r]^3*(
                88*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 93*r^3*
                 Derivative[3][J][\[Phi][r]]))) + 4*J[\[Phi][r]]*
           (-96768 - 22752*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 - 24*Derivative[1][\[Phi]][r]^2*
             (-24048*\[Alpha]*Derivative[2][f][\[Phi][r]] + 5*r^2*(715 + 
                2666*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^6*(-22528*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 4*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(5259 + 6116*Derivative[2][J][\[Phi][r]]) + 
              3*r^6*(78 + 1389*Derivative[2][J][\[Phi][r]] + 
                4720*Derivative[2][J][\[Phi][r]]^2)) + 
            4*Derivative[1][\[Phi]][r]^4*(58368*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 2240*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
               (3 + 29*Derivative[2][J][\[Phi][r]]) + 3*r^4*(1563 + 
                13580*Derivative[2][J][\[Phi][r]] + 7080*Derivative[2][J][
                   \[Phi][r]]^2)) + 288*Derivative[1][\[Phi]][r]^3*
             (-984*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              221*r^3*Derivative[3][J][\[Phi][r]]) - 
            96*Derivative[1][\[Phi]][r]^5*(-386*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 425*r^5*Derivative[3][J][\[Phi][r]]) + 
            3*Derivative[1][\[Phi]][r]^7*(1396*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 343*r^7*Derivative[3][J][\[Phi][r]]) - 
            24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-4410 + Derivative[1][\[Phi]][r]^2*(-1852*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(455 - 796*Derivative[2][
                     J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^3*(
                -1418*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 987*r^3*
                 Derivative[3][J][\[Phi][r]])) + r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(208512 - 
              192*Derivative[1][\[Phi]][r]^2*(-846*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(367 + 936*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-78592*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-1284 + 4309*Derivative[2][J][\[Phi][r]]) + 
                3*r^4*(5239 + 34528*Derivative[2][J][\[Phi][r]] + 
                  24912*Derivative[2][J][\[Phi][r]]^2)) + 
              480*Derivative[1][\[Phi]][r]^3*(88*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 93*r^3*Derivative[3][J][\[Phi][r]]) - 
              24*Derivative[1][\[Phi]][r]^5*(-1005*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 829*r^5*Derivative[3][J][
                  \[Phi][r]])))) + r^3*Derivative[1][f][\[Phi][r]]^2*
         (-11520 - 11520*J[\[Phi][r]]^5 + 2688*r^2*Derivative[1][\[Phi]][r]^
            2 + 25024*r^4*Derivative[1][\[Phi]][r]^4 - 
          4608*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^5 + 
          2688*r^6*Derivative[1][\[Phi]][r]^6 - 
          25*r^8*Derivative[1][\[Phi]][r]^8 + 577536*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          96768*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] - 134400*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 1704*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]] + 
          1511424*\[Alpha]^2*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]]^2 + 109056*r^2*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]^2 - 
          17664*r^4*\[Alpha]^2*Derivative[1][\[Phi]][r]^8*
           Derivative[2][f][\[Phi][r]]^2 - 90432*r^2*Derivative[1][\[Phi]][r]^
            2*Derivative[2][J][\[Phi][r]] + 172736*r^4*
           Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          300*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] + 
          646*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]] - 
          350720*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] - 54656*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 976*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 52992*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 - 49968*r^6*Derivative[1][\[Phi]][r]^
            6*Derivative[2][J][\[Phi][r]]^2 + 1716*r^8*
           Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]]^2 - 
          248832*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
            \[Phi][r]] + 169728*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*
           Derivative[3][f][\[Phi][r]] + 37056*r^5*\[Alpha]*
           Derivative[1][\[Phi]][r]^7*Derivative[3][f][\[Phi][r]] + 
          11520*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] - 
          35904*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] + 
          6024*r^7*Derivative[1][\[Phi]][r]^7*Derivative[3][J][\[Phi][r]] + 
          192*J[\[Phi][r]]^4*(-300 + 291*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (3008*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(14 - 
                471*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^3*(-108*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^3*Derivative[3][J][\[Phi][r]])) - 
          16*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (-1152 - Derivative[1][\[Phi]][r]^2*(6256*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 9*r^2*(33 + 518*Derivative[2][J][
                  \[Phi][r]])) + 48*Derivative[1][\[Phi]][r]^3*
             (-193*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              57*r^3*Derivative[3][J][\[Phi][r]])) + 
          2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (4896 + 48*Derivative[1][\[Phi]][r]^2*(3880*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(53 + 1353*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-303104*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-3573 + 
                1264*Derivative[2][J][\[Phi][r]]) + r^4*(3277 + 
                19244*Derivative[2][J][\[Phi][r]] + 21888*Derivative[2][J][
                   \[Phi][r]]^2)) - 144*Derivative[1][\[Phi]][r]^3*
             (-1320*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              433*r^3*Derivative[3][J][\[Phi][r]]) - 
            48*Derivative[1][\[Phi]][r]^5*(-349*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 19*r^5*Derivative[3][J][\[Phi][r]])) + 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (87552 + 288*Derivative[1][\[Phi]][r]^2*
             (312*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(97 - 
                112*Derivative[2][J][\[Phi][r]])) + 
            4*Derivative[1][\[Phi]][r]^4*(-209152*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                627 + 1286*Derivative[2][J][\[Phi][r]]) + 9*r^4*(607 + 
                5220*Derivative[2][J][\[Phi][r]] + 4344*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (97280*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(159 - 
                29*Derivative[2][J][\[Phi][r]]) + 3*r^6*(183 + 
                2114*Derivative[2][J][\[Phi][r]] + 5952*Derivative[2][J][
                   \[Phi][r]]^2)) - 576*Derivative[1][\[Phi]][r]^3*
             (-536*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              93*r^3*Derivative[3][J][\[Phi][r]]) - 
            24*Derivative[1][\[Phi]][r]^5*(-7184*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 1551*r^5*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^7*(44*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 23*r^7*Derivative[3][J][\[Phi][r]])) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (55872 - 32*Derivative[1][\[Phi]][r]^2*(-21184*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 9*r^2*(1 + 536*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^8*
             (-1408*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(17 + 
                16*Derivative[2][J][\[Phi][r]]) + r^8*(25 + 
                320*Derivative[2][J][\[Phi][r]] + 768*Derivative[2][J][
                   \[Phi][r]]^2)) - 4*Derivative[1][\[Phi]][r]^6*
             (59968*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2409 + 
                328*Derivative[2][J][\[Phi][r]]) + 3*r^6*(-67 + 
                1218*Derivative[2][J][\[Phi][r]] + 5148*Derivative[2][J][
                   \[Phi][r]]^2)) + 4*Derivative[1][\[Phi]][r]^4*
             (-47104*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-47 + 
                1084*Derivative[2][J][\[Phi][r]]) + 3*r^4*(2257 + 
                23096*Derivative[2][J][\[Phi][r]] + 13680*Derivative[2][J][
                   \[Phi][r]]^2)) + 384*Derivative[1][\[Phi]][r]^3*
             (-236*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              123*r^3*Derivative[3][J][\[Phi][r]]) - 
            48*Derivative[1][\[Phi]][r]^5*(-4792*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 1773*r^5*Derivative[3][J][\[Phi][r]]) + 
            12*Derivative[1][\[Phi]][r]^7*(1420*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 343*r^7*Derivative[3][J][\[Phi][r]])) - 
          32*J[\[Phi][r]]^3*(3600 - 2736*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 24*Derivative[1][\[Phi]][r]^2*
             (-3008*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-14 + 
                471*Derivative[2][J][\[Phi][r]])) - 
            2*Derivative[1][\[Phi]][r]^4*(23616*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                189 + 685*Derivative[2][J][\[Phi][r]]) + r^4*(391 + 
                2699*Derivative[2][J][\[Phi][r]] + 828*Derivative[2][J][
                   \[Phi][r]]^2)) - 288*Derivative[1][\[Phi]][r]^3*
             (-108*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^3*Derivative[3][J][\[Phi][r]]) + 
            102*Derivative[1][\[Phi]][r]^5*(-52*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^5*Derivative[3][J][\[Phi][r]]) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-6984 + Derivative[1][\[Phi]][r]^2*(-21184*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 9*r^2*(1 + 536*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^3*(
                2832*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 1476*r^3*
                 Derivative[3][J][\[Phi][r]]))) + 4*J[\[Phi][r]]^2*
           (-28800 + 2448*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 288*Derivative[1][\[Phi]][r]^2*
             (3008*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(14 - 
                471*Derivative[2][J][\[Phi][r]])) + 
            48*Derivative[1][\[Phi]][r]^4*(23616*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                189 + 685*Derivative[2][J][\[Phi][r]]) + r^4*(391 + 
                2699*Derivative[2][J][\[Phi][r]] + 828*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (-27264*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              224*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(150 + 
                61*Derivative[2][J][\[Phi][r]]) + 3*r^6*(-224 + 
                25*Derivative[2][J][\[Phi][r]] + 4164*Derivative[2][J][
                   \[Phi][r]]^2)) + 3456*Derivative[1][\[Phi]][r]^3*
             (-108*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^3*Derivative[3][J][\[Phi][r]]) - 
            2448*Derivative[1][\[Phi]][r]^5*(-52*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 11*r^5*Derivative[3][J][\[Phi][r]]) + 
            6*Derivative[1][\[Phi]][r]^7*(1544*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 251*r^7*Derivative[3][J][\[Phi][r]]) - 
            72*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-912 + Derivative[1][\[Phi]][r]^2*(-312*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-97 + 112*Derivative[2][
                     J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^3*(
                -536*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 93*r^3*
                 Derivative[3][J][\[Phi][r]])) + r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(83808 - 
              24*Derivative[1][\[Phi]][r]^2*(-21184*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 9*r^2*(1 + 536*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-47104*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 288*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(-47 + 1084*Derivative[2][J][\[Phi][r]]) + 
                3*r^4*(2257 + 23096*Derivative[2][J][\[Phi][r]] + 
                  13680*Derivative[2][J][\[Phi][r]]^2)) + 
              288*Derivative[1][\[Phi]][r]^3*(-236*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 123*r^3*Derivative[3][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(57504*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] - 21276*r^5*
                 Derivative[3][J][\[Phi][r]]))) + J[\[Phi][r]]*
           (-57600 + 18432*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 + 768*Derivative[1][\[Phi]][r]^2*
             (3008*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(14 - 
                471*Derivative[2][J][\[Phi][r]])) + 
            192*Derivative[1][\[Phi]][r]^4*(23616*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                189 + 685*Derivative[2][J][\[Phi][r]]) + r^4*(391 + 
                2699*Derivative[2][J][\[Phi][r]] + 828*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^8*
             (-17664*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(213 + 
                122*Derivative[2][J][\[Phi][r]]) + r^8*(-25 + 
                646*Derivative[2][J][\[Phi][r]] + 1716*Derivative[2][J][
                   \[Phi][r]]^2)) - 8*Derivative[1][\[Phi]][r]^6*
             (-27264*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              224*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(150 + 
                61*Derivative[2][J][\[Phi][r]]) + 3*r^6*(-224 + 
                25*Derivative[2][J][\[Phi][r]] + 4164*Derivative[2][J][
                   \[Phi][r]]^2)) + 9216*Derivative[1][\[Phi]][r]^3*
             (-108*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^3*Derivative[3][J][\[Phi][r]]) - 
            9792*Derivative[1][\[Phi]][r]^5*(-52*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 11*r^5*Derivative[3][J][\[Phi][r]]) + 
            48*Derivative[1][\[Phi]][r]^7*(1544*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 251*r^7*Derivative[3][J][\[Phi][r]]) - 
            96*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-204 - Derivative[1][\[Phi]][r]^2*(3880*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(53 + 1353*Derivative[2][
                     J][\[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^3*(
                -1320*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 433*r^3*
                 Derivative[3][J][\[Phi][r]])) - 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-65664 + 144*Derivative[1][\[Phi]][r]^2*(-312*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-97 + 112*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                209152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(627 + 
                  1286*Derivative[2][J][\[Phi][r]]) - 9*r^4*(607 + 
                  5220*Derivative[2][J][\[Phi][r]] + 4344*Derivative[2][J][
                     \[Phi][r]]^2)) + 288*Derivative[1][\[Phi]][r]^3*(
                -536*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 93*r^3*
                 Derivative[3][J][\[Phi][r]]) + 6*Derivative[1][\[Phi]][r]^5*(
                -7184*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                1551*r^5*Derivative[3][J][\[Phi][r]])) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (55872 - 24*Derivative[1][\[Phi]][r]^2*(-21184*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 9*r^2*(1 + 536*Derivative[2][
                     J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^6*(
                59968*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2409 + 
                  328*Derivative[2][J][\[Phi][r]]) + 3*r^6*(-67 + 
                  1218*Derivative[2][J][\[Phi][r]] + 5148*Derivative[2][J][
                     \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^4*(
                -47104*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-47 + 
                  1084*Derivative[2][J][\[Phi][r]]) + 3*r^4*(2257 + 
                  23096*Derivative[2][J][\[Phi][r]] + 13680*Derivative[2][J][
                     \[Phi][r]]^2)) + 288*Derivative[1][\[Phi]][r]^3*(
                -236*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 123*r^3*
                 Derivative[3][J][\[Phi][r]]) - 24*Derivative[1][\[Phi]][r]^
                5*(-4792*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                1773*r^5*Derivative[3][J][\[Phi][r]]) + 
              3*Derivative[1][\[Phi]][r]^7*(1420*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 343*r^7*Derivative[3][J][
                  \[Phi][r]]))))) + 48*\[Alpha]^3*B[r]^5*
       Derivative[1][f][\[Phi][r]]*(-4*r^9*Derivative[1][\[Phi]][r]^3*
         (2 + 2*J[\[Phi][r]] + r*Derivative[1][J][\[Phi][r]]*
            Derivative[1][\[Phi]][r])^2*(128 + 128*J[\[Phi][r]]^4 - 
          96*r^2*Derivative[1][\[Phi]][r]^2 - 480*r^3*
           Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3 + 
          16*J[\[Phi][r]]^3*(32 + 30*Derivative[1][J][\[Phi][r]]^2 + 
            5*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
            6*r^2*Derivative[1][\[Phi]][r]^2) + 
          28*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (-36 + r^2*Derivative[1][\[Phi]][r]^2) + 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (20 + r^2*Derivative[1][\[Phi]][r]^2) + 
          r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (288 - 308*r^2*Derivative[1][\[Phi]][r]^2 + 
            r^4*Derivative[1][\[Phi]][r]^4) + Derivative[1][J][\[Phi][r]]^2*
           (480 - 768*r^2*Derivative[1][\[Phi]][r]^2 + 
            26*r^4*Derivative[1][\[Phi]][r]^4) + 4*J[\[Phi][r]]^2*
           (192 + 72*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
              r] - 72*r^2*Derivative[1][\[Phi]][r]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (60 + r^2*Derivative[1][\[Phi]][r]^2) - 
            24*Derivative[1][J][\[Phi][r]]^2*(-15 + 8*r^2*Derivative[1][
                  \[Phi]][r]^2)) + 2*J[\[Phi][r]]*
           (256 - 144*r^2*Derivative[1][\[Phi]][r]^2 - 
            504*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              2 + 4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (30 + r^2*Derivative[1][\[Phi]][r]^2) + 
            Derivative[1][J][\[Phi][r]]^3*(288*r*Derivative[1][\[Phi]][r] - 
              154*r^3*Derivative[1][\[Phi]][r]^3) + 
            Derivative[1][J][\[Phi][r]]^2*(720 - 768*r^2*Derivative[1][
                  \[Phi]][r]^2 + 13*r^4*Derivative[1][\[Phi]][r]^4)))*
         Derivative[2][f][\[Phi][r]]^2 + 2*r^6*Derivative[1][f][\[Phi][r]]*
         (2 + 2*J[\[Phi][r]] + r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r])*(8*\[Alpha]*Derivative[1][\[Phi]][r]^2*
           (-768*J[\[Phi][r]]^5 + 2736*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^5 - 128*J[\[Phi][r]]^4*
             (30 + 5*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
              7*r^2*Derivative[1][\[Phi]][r]^2) - 
            16*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (288 - 279*r^2*Derivative[1][\[Phi]][r]^2 + 
              r^4*Derivative[1][\[Phi]][r]^4) + 
            r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (768 + 1364*r^2*Derivative[1][\[Phi]][r]^2 + 
              3*r^4*Derivative[1][\[Phi]][r]^4) + 16*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(-40 + 
              49*r^2*Derivative[1][\[Phi]][r]^2 + 14*r^4*Derivative[1][
                  \[Phi]][r]^4) + 16*(-48 - 56*r^2*Derivative[1][\[Phi]][r]^
                2 + 39*r^4*Derivative[1][\[Phi]][r]^4) + 
            Derivative[1][J][\[Phi][r]]^4*(8272*r^4*Derivative[1][\[Phi]][r]^
                4 - 106*r^6*Derivative[1][\[Phi]][r]^6) + 16*J[\[Phi][r]]^3*
             (-480 - 224*r^2*Derivative[1][\[Phi]][r]^2 - 
              288*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
                2 + 39*r^4*Derivative[1][\[Phi]][r]^4 + r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(-160 + 49*r^2*
                 Derivative[1][\[Phi]][r]^2)) + 16*J[\[Phi][r]]^2*
             (-480 - 336*r^2*Derivative[1][\[Phi]][r]^2 + 
              48*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
                3 + 117*r^4*Derivative[1][\[Phi]][r]^4 + 
              9*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(
                -96 + 31*r^2*Derivative[1][\[Phi]][r]^2) + r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(-240 + 147*r^2*
                 Derivative[1][\[Phi]][r]^2 + 14*r^4*Derivative[1][\[Phi]][r]^
                  4)) - 4*J[\[Phi][r]]*(960 + 896*r^2*Derivative[1][\[Phi]][
                 r]^2 - 468*r^4*Derivative[1][\[Phi]][r]^4 - 
              2068*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
                4 - r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
                 r]^3*(384 + 341*r^2*Derivative[1][\[Phi]][r]^2) + 
              4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(
                864 - 558*r^2*Derivative[1][\[Phi]][r]^2 + 
                r^4*Derivative[1][\[Phi]][r]^4) - 4*r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(-160 + 147*r^2*
                 Derivative[1][\[Phi]][r]^2 + 28*r^4*Derivative[1][\[Phi]][r]^
                  4)))*Derivative[2][f][\[Phi][r]]^2 + 
          Derivative[2][f][\[Phi][r]]*(-384 - 384*J[\[Phi][r]]^6 + 
            2464*r^2*Derivative[1][\[Phi]][r]^2 + 4040*r^4*
             Derivative[1][\[Phi]][r]^4 + 62*r^6*Derivative[1][\[Phi]][r]^6 + 
            5232*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              6 + 24*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^5*(802 + 13*r^2*Derivative[1][\[Phi]][
                 r]^2) + 32*J[\[Phi][r]]^5*(-72 - 36*r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r] + 
              77*r^2*Derivative[1][\[Phi]][r]^2) + 2304*r^4*
             Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
            880*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] + 
            2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (2400 - 42*r^4*Derivative[1][\[Phi]][r]^4*(-7 + 
                48*Derivative[2][J][\[Phi][r]]) + 144*r^2*Derivative[1][
                  \[Phi]][r]^2*(69 + 58*Derivative[2][J][\[Phi][r]]) + 
              r^6*Derivative[1][\[Phi]][r]^6*(7 + 94*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][J][\[Phi][r]]^4*
             (14976*r^4*Derivative[1][\[Phi]][r]^4 - 
              r^8*Derivative[1][\[Phi]][r]^8*(71 + 184*Derivative[2][J][
                  \[Phi][r]]) + 16*r^6*Derivative[1][\[Phi]][r]^6*(455 + 
                243*Derivative[2][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-576 + 16*r^2*Derivative[1][\[Phi]][r]^2*(41 + 
                288*Derivative[2][J][\[Phi][r]]) + r^6*Derivative[1][\[Phi]][
                 r]^6*(11 + 340*Derivative[2][J][\[Phi][r]]) - 
              4*r^4*Derivative[1][\[Phi]][r]^4*(-471 + 364*Derivative[2][J][
                  \[Phi][r]])) + 2*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3*(-1920 + r^6*Derivative[1][\[Phi]][r]^
                6*(1 + 8*Derivative[2][J][\[Phi][r]]) - 
              18*r^4*Derivative[1][\[Phi]][r]^4*(13 + 50*Derivative[2][J][
                  \[Phi][r]]) + 8*r^2*Derivative[1][\[Phi]][r]^2*(1373 + 
                702*Derivative[2][J][\[Phi][r]])) + 8*J[\[Phi][r]]^4*
             (-720 + 1540*r^2*Derivative[1][\[Phi]][r]^2 + 
              600*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
                2 + r^4*Derivative[1][\[Phi]][r]^4*(505 + 
                288*Derivative[2][J][\[Phi][r]]) + 4*r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(-180 + 
                r^2*Derivative[1][\[Phi]][r]^2*(41 + 288*Derivative[2][J][
                    \[Phi][r]]))) + 2*J[\[Phi][r]]^3*(-3840 + 
              12320*r^2*Derivative[1][\[Phi]][r]^2 - 1920*r^3*
               Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
              16*r^4*Derivative[1][\[Phi]][r]^4*(505 + 288*Derivative[2][J][
                  \[Phi][r]]) + r^6*Derivative[1][\[Phi]][r]^6*(31 + 
                440*Derivative[2][J][\[Phi][r]]) + 48*r^2*Derivative[1][J][
                 \[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(200 + 
                3*r^2*Derivative[1][\[Phi]][r]^2*(69 + 58*Derivative[2][J][
                    \[Phi][r]])) - 4*r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r]*(1440 - 16*r^2*Derivative[1][\[Phi]][
                   r]^2*(41 + 288*Derivative[2][J][\[Phi][r]]) + 
                r^4*Derivative[1][\[Phi]][r]^4*(-471 + 364*Derivative[2][J][
                    \[Phi][r]]))) + 2*J[\[Phi][r]]*(-1152 + 
              6160*r^2*Derivative[1][\[Phi]][r]^2 + 9624*r^5*Derivative[1][J][
                 \[Phi][r]]^5*Derivative[1][\[Phi]][r]^5 + 
              16*r^4*Derivative[1][\[Phi]][r]^4*(505 + 288*Derivative[2][J][
                  \[Phi][r]]) + 3*r^6*Derivative[1][\[Phi]][r]^6*(31 + 
                440*Derivative[2][J][\[Phi][r]]) + r^2*Derivative[1][J][
                 \[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(9600 - 
                84*r^4*Derivative[1][\[Phi]][r]^4*(-7 + 48*Derivative[2][J][
                    \[Phi][r]]) + 432*r^2*Derivative[1][\[Phi]][r]^2*
                 (69 + 58*Derivative[2][J][\[Phi][r]]) + 
                r^6*Derivative[1][\[Phi]][r]^6*(7 + 94*Derivative[2][J][
                    \[Phi][r]])) + 8*r^4*Derivative[1][J][\[Phi][r]]^4*
               Derivative[1][\[Phi]][r]^4*(1872 + r^2*Derivative[1][\[Phi]][
                   r]^2*(455 + 243*Derivative[2][J][\[Phi][r]])) + 
              2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*(
                -1440 + 32*r^2*Derivative[1][\[Phi]][r]^2*(41 + 
                  288*Derivative[2][J][\[Phi][r]]) + r^6*
                 Derivative[1][\[Phi]][r]^6*(11 + 340*Derivative[2][J][
                    \[Phi][r]]) - 6*r^4*Derivative[1][\[Phi]][r]^4*
                 (-471 + 364*Derivative[2][J][\[Phi][r]])) - 
              2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*(
                2880 + 9*r^4*Derivative[1][\[Phi]][r]^4*(13 + 
                  50*Derivative[2][J][\[Phi][r]]) - 8*r^2*
                 Derivative[1][\[Phi]][r]^2*(1373 + 702*Derivative[2][J][
                    \[Phi][r]]))) + 2*J[\[Phi][r]]^2*(-2880 + 
              12320*r^2*Derivative[1][\[Phi]][r]^2 + 7488*r^4*
               Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4 + 
              24*r^4*Derivative[1][\[Phi]][r]^4*(505 + 288*Derivative[2][J][
                  \[Phi][r]]) + 3*r^6*Derivative[1][\[Phi]][r]^6*(31 + 
                440*Derivative[2][J][\[Phi][r]]) - 6*r^2*Derivative[1][J][
                 \[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*(-2400 + 
                7*r^4*Derivative[1][\[Phi]][r]^4*(-7 + 48*Derivative[2][J][
                    \[Phi][r]]) - 72*r^2*Derivative[1][\[Phi]][r]^2*
                 (69 + 58*Derivative[2][J][\[Phi][r]])) + r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(-5760 + 12*r^4*
                 Derivative[1][\[Phi]][r]^4*(471 - 364*Derivative[2][J][
                    \[Phi][r]]) + 96*r^2*Derivative[1][\[Phi]][r]^2*
                 (41 + 288*Derivative[2][J][\[Phi][r]]) + 
                r^6*Derivative[1][\[Phi]][r]^6*(11 + 340*Derivative[2][J][
                    \[Phi][r]])) + 8*r^3*Derivative[1][J][\[Phi][r]]^3*
               Derivative[1][\[Phi]][r]^3*(-720 + r^2*Derivative[1][\[Phi]][
                   r]^2*(1373 + 702*Derivative[2][J][\[Phi][r]])))) + 
          2*r^3*Derivative[1][\[Phi]][r]^3*(-448*J[\[Phi][r]]^5 - 
            480*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              4 + 12*r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^3*(-214 + 3*r^2*Derivative[1][\[Phi]][
                 r]^2) - 8*(56 + 37*r^2*Derivative[1][\[Phi]][r]^2) - 
            6*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (648 + 37*r^2*Derivative[1][\[Phi]][r]^2) - 8*J[\[Phi][r]]^4*
             (280 + 120*Derivative[1][J][\[Phi][r]]^2 + 102*r*Derivative[1][
                 J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
              37*r^2*Derivative[1][\[Phi]][r]^2) - 4*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(204 + 
              41*r^2*Derivative[1][\[Phi]][r]^2) + 
            r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-1824 - 1700*r^2*Derivative[1][\[Phi]][r]^2 + 
              21*r^4*Derivative[1][\[Phi]][r]^4) + 
            Derivative[1][J][\[Phi][r]]^2*(-960 - 2520*r^2*Derivative[1][
                  \[Phi]][r]^2 + 34*r^4*Derivative[1][\[Phi]][r]^4) - 
            4*J[\[Phi][r]]^3*(456*r*Derivative[1][J][\[Phi][r]]^3*
               Derivative[1][\[Phi]][r] + 30*Derivative[1][J][\[Phi][r]]^2*(
                32 + 21*r^2*Derivative[1][\[Phi]][r]^2) + 8*(140 + 
                37*r^2*Derivative[1][\[Phi]][r]^2) + r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(816 + 41*r^2*
                 Derivative[1][\[Phi]][r]^2)) - 2*J[\[Phi][r]]^2*
             (2240 + 888*r^2*Derivative[1][\[Phi]][r]^2 + 
              1944*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
                2 + 6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*(
                408 + 41*r^2*Derivative[1][\[Phi]][r]^2) + 
              Derivative[1][J][\[Phi][r]]^3*(2736*r*Derivative[1][\[Phi]][
                  r] + 850*r^3*Derivative[1][\[Phi]][r]^3) + 
              Derivative[1][J][\[Phi][r]]^2*(2880 + 3780*r^2*
                 Derivative[1][\[Phi]][r]^2 - 17*r^4*Derivative[1][\[Phi]][r]^
                  4)) - J[\[Phi][r]]*(2568*r^3*Derivative[1][J][\[Phi][r]]^
                5*Derivative[1][\[Phi]][r]^3 + 32*(70 + 37*r^2*
                 Derivative[1][\[Phi]][r]^2) + 6*r^2*Derivative[1][J][
                 \[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*(1296 + 
                37*r^2*Derivative[1][\[Phi]][r]^2) + 12*r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(272 + 41*r^2*
                 Derivative[1][\[Phi]][r]^2) + Derivative[1][J][\[Phi][r]]^2*(
                3840 + 7560*r^2*Derivative[1][\[Phi]][r]^2 - 68*r^4*
                 Derivative[1][\[Phi]][r]^4) + Derivative[1][J][\[Phi][r]]^3*(
                5472*r*Derivative[1][\[Phi]][r] + 3400*r^3*
                 Derivative[1][\[Phi]][r]^3 - 21*r^5*Derivative[1][\[Phi]][r]^
                  5)))*Derivative[3][f][\[Phi][r]]) + 
        2048*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^7*
         Derivative[1][\[Phi]][r]^4*(3840*J[\[Phi][r]]^2 + 
          3840*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 - 
          24*J[\[Phi][r]]*(-320 + 320*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] - r^2*Derivative[1][\[Phi]][r]^2*
             (155 + 428*Derivative[2][J][\[Phi][r]]) + 
            124*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]]) + 
          8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-960 - r^2*Derivative[1][\[Phi]][r]^2*(167 + 540*Derivative[2][J][
                \[Phi][r]]) + 372*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]]) + 
          3*(1280 + 8*r^2*Derivative[1][\[Phi]][r]^2*
             (155 + 428*Derivative[2][J][\[Phi][r]]) - 
            r^4*Derivative[1][\[Phi]][r]^4*(45 + 540*Derivative[2][J][
                \[Phi][r]] + 992*Derivative[2][J][\[Phi][r]]^2) - 
            992*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] + 
            12*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]])) + 
        512*r*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^6*
         Derivative[1][\[Phi]][r]^3*(31104 + 31104*J[\[Phi][r]]^3 + 
          26800*r^2*Derivative[1][\[Phi]][r]^2 + 9504*r^3*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 - 
          1948*r^4*Derivative[1][\[Phi]][r]^4 + 
          37*r^6*Derivative[1][\[Phi]][r]^6 - 15360*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          3648*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 568*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 95392*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] - 19328*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]] + 359*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]] + 6528*r^2*\[Alpha]*
           Derivative[1][\[Phi]][r]^4*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] + 2320*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 26576*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 + 832*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]]^2 + 7680*r*\[Alpha]*
           Derivative[1][\[Phi]][r]^3*Derivative[3][f][\[Phi][r]] + 
          1024*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*Derivative[3][f][
            \[Phi][r]] + 8*r^5*\[Alpha]*Derivative[1][\[Phi]][r]^7*
           Derivative[3][f][\[Phi][r]] - 24512*r^3*Derivative[1][\[Phi]][r]^3*
           Derivative[3][J][\[Phi][r]] + 2460*r^5*Derivative[1][\[Phi]][r]^5*
           Derivative[3][J][\[Phi][r]] + 2*r^7*Derivative[1][\[Phi]][r]^7*
           Derivative[3][J][\[Phi][r]] + 16*r^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]^2*(156 + Derivative[1][\[Phi]][r]^2*
             (120*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(473 + 
                1367*Derivative[2][J][\[Phi][r]])) + 
            132*Derivative[1][\[Phi]][r]^3*(-2*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^3*Derivative[3][J][\[Phi][r]])) - 
          16*J[\[Phi][r]]^2*(-5832 + 5430*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (960*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(1675 + 
                5962*Derivative[2][J][\[Phi][r]])) + 
            4*Derivative[1][\[Phi]][r]^3*(-120*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 383*r^3*Derivative[3][J][\[Phi][r]])) - 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (86880 - 16*Derivative[1][\[Phi]][r]^2*(-648*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 41*r^2*(25 + 31*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(223 + 
                336*Derivative[2][J][\[Phi][r]]) + r^4*(947 + 
                7924*Derivative[2][J][\[Phi][r]] + 12864*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*
             (3456*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              9872*r^3*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(146*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 23*r^5*Derivative[3][J][\[Phi][r]])) + 
          4*J[\[Phi][r]]*(23328 + 624*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 8*Derivative[1][\[Phi]][r]^2*
             (-960*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1675 + 
                5962*Derivative[2][J][\[Phi][r]])) - 
            r^2*Derivative[1][\[Phi]][r]^4*(-48*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(-19 + 34*Derivative[2][J][\[Phi][r]]) + 
              r^2*(487 + 4832*Derivative[2][J][\[Phi][r]] + 
                6644*Derivative[2][J][\[Phi][r]]^2)) - 
            32*Derivative[1][\[Phi]][r]^3*(-120*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 383*r^3*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^5*(256*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 615*r^5*Derivative[3][J][\[Phi][r]]) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-10860 + Derivative[1][\[Phi]][r]^2*(-648*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 41*r^2*(25 + 
                  31*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                3*(-216*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                617*r^3*Derivative[3][J][\[Phi][r]])))) + 
        64*r^2*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^5*
         Derivative[1][\[Phi]][r]^2*(119808 + 119808*J[\[Phi][r]]^4 + 
          101440*r^2*Derivative[1][\[Phi]][r]^2 - 13552*r^4*
           Derivative[1][\[Phi]][r]^4 + 14976*r^4*Derivative[1][J][\[Phi][r]]^
            4*Derivative[1][\[Phi]][r]^4 + 668*r^6*Derivative[1][\[Phi]][r]^
            6 - r^8*Derivative[1][\[Phi]][r]^8 - 308736*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          20608*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 15760*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] - 48*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]] - 
          61440*\[Alpha]^2*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]]^2 - 12288*r^2*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]^2 - 
          576*r^4*\[Alpha]^2*Derivative[1][\[Phi]][r]^8*
           Derivative[2][f][\[Phi][r]]^2 + 549952*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          156992*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          6728*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] - 
          16*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]] + 
          195072*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] + 42560*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 384*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 149632*r^4*Derivative[1][\[Phi]][r]^
            4*Derivative[2][J][\[Phi][r]]^2 + 17216*r^6*
           Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]]^2 - 
          64*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]]^2 + 
          162816*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
            \[Phi][r]] + 8832*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*
           Derivative[3][f][\[Phi][r]] - 1296*r^5*\[Alpha]*
           Derivative[1][\[Phi]][r]^7*Derivative[3][f][\[Phi][r]] - 
          103680*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] + 
          31872*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] - 
          408*r^7*Derivative[1][\[Phi]][r]^7*Derivative[3][J][\[Phi][r]] + 
          64*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (780 - Derivative[1][\[Phi]][r]^2*(266*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(539 + 1674*Derivative[2][J][\[Phi][r]])) + 
            54*Derivative[1][\[Phi]][r]^3*(-12*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 17*r^3*Derivative[3][J][\[Phi][r]])) - 
          64*J[\[Phi][r]]^3*(-7488 + 5856*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (4824*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(1585 + 
                8593*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^3*(-212*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 135*r^3*Derivative[3][J][\[Phi][r]])) - 
          4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (104760 + 32*Derivative[1][\[Phi]][r]^2*
             (1451*\[Alpha]*Derivative[2][f][\[Phi][r]] + 48*r^2*(-1 + 
                11*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (2304*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(461 + 
                192*Derivative[2][J][\[Phi][r]]) + r^4*(1123 + 
                7844*Derivative[2][J][\[Phi][r]] + 11808*Derivative[2][J][
                   \[Phi][r]]^2)) - 32*Derivative[1][\[Phi]][r]^3*
             (-581*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              1101*r^3*Derivative[3][J][\[Phi][r]]) + 
            548*Derivative[1][\[Phi]][r]^5*(4*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]])) + 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-93696 + 8*Derivative[1][\[Phi]][r]^2*(-2008*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(5681 + 14272*
                 Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (224*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              2*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(457 + 
                2168*Derivative[2][J][\[Phi][r]]) + r^6*(73 + 
                698*Derivative[2][J][\[Phi][r]] + 1672*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^4*
             (-8832*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(243 - 
                1223*Derivative[2][J][\[Phi][r]]) + r^4*(3479 + 
                22040*Derivative[2][J][\[Phi][r]] + 23824*Derivative[2][J][
                   \[Phi][r]]^2)) - 32*Derivative[1][\[Phi]][r]^3*
             (376*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              417*r^3*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(-607*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 418*r^5*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
          16*J[\[Phi][r]]^2*(44928 - 26190*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 12*Derivative[1][\[Phi]][r]^2*
             (-4824*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1585 + 
                8593*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^4*(3840*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -161 + 1524*Derivative[2][J][\[Phi][r]]) + r^4*(847 + 
                9812*Derivative[2][J][\[Phi][r]] + 9352*Derivative[2][J][
                   \[Phi][r]]^2)) - 144*Derivative[1][\[Phi]][r]^3*
             (-212*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              135*r^3*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^5*(23*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 83*r^5*Derivative[3][J][\[Phi][r]]) - 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (35136 + Derivative[1][\[Phi]][r]^2*(2008*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(5681 + 14272*
                   Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^
                3*(376*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                417*r^3*Derivative[3][J][\[Phi][r]]))) - 
          4*J[\[Phi][r]]*(-119808 - 12480*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 - 48*Derivative[1][\[Phi]][r]^2*
             (-4824*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1585 + 
                8593*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^6*(-3072*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 20*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                197 + 532*Derivative[2][J][\[Phi][r]]) + r^6*(167 + 
                1682*Derivative[2][J][\[Phi][r]] + 4304*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (3840*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-161 + 
                1524*Derivative[2][J][\[Phi][r]]) + r^4*(847 + 
                9812*Derivative[2][J][\[Phi][r]] + 9352*Derivative[2][J][
                   \[Phi][r]]^2)) + 576*Derivative[1][\[Phi]][r]^3*
             (-212*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              135*r^3*Derivative[3][J][\[Phi][r]]) - 
            192*Derivative[1][\[Phi]][r]^5*(23*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 83*r^5*Derivative[3][J][\[Phi][r]]) + 
            6*Derivative[1][\[Phi]][r]^7*(54*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 17*r^7*Derivative[3][J][\[Phi][r]]) - 
            16*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-13095 - 2*Derivative[1][\[Phi]][r]^2*(1451*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 48*r^2*(-1 + 
                  11*Derivative[2][J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][
                 r]^3*(-581*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                1101*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (140544 - 8*Derivative[1][\[Phi]][r]^2*(-2008*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(5681 + 14272*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(-8832*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(243 - 
                  1223*Derivative[2][J][\[Phi][r]]) + r^4*(3479 + 
                  22040*Derivative[2][J][\[Phi][r]] + 23824*Derivative[2][J][
                     \[Phi][r]]^2)) + 32*Derivative[1][\[Phi]][r]^3*(
                376*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 417*r^3*
                 Derivative[3][J][\[Phi][r]]) - 4*Derivative[1][\[Phi]][r]^5*(
                -607*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                418*r^5*Derivative[3][J][\[Phi][r]])))) + 
        16*r^3*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^4*Derivative[1][\[Phi]][
          r]*(69888 + 69888*J[\[Phi][r]]^5 + 4416*r^2*
           Derivative[1][\[Phi]][r]^2 - 24096*r^4*Derivative[1][\[Phi]][r]^
            4 + 7680*r^5*Derivative[1][J][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]^5 + 208*r^6*Derivative[1][\[Phi]][r]^6 - 
          9*r^8*Derivative[1][\[Phi]][r]^8 - 761856*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          9216*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 61056*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] - 624*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]] - 
          651264*\[Alpha]^2*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]]^2 - 135680*r^2*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]^2 - 
          4992*r^4*\[Alpha]^2*Derivative[1][\[Phi]][r]^8*
           Derivative[2][f][\[Phi][r]]^2 + 523968*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          308992*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          14952*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] - 
          192*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]] + 
          441344*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] + 102144*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 3296*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 179200*r^4*Derivative[1][\[Phi]][r]^
            4*Derivative[2][J][\[Phi][r]]^2 + 55392*r^6*
           Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]]^2 - 
          632*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]]^2 + 
          362496*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
            \[Phi][r]] - 33280*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*
           Derivative[3][f][\[Phi][r]] - 11264*r^5*\[Alpha]*
           Derivative[1][\[Phi]][r]^7*Derivative[3][f][\[Phi][r]] - 
          62976*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] + 
          65664*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] - 
          3120*r^7*Derivative[1][\[Phi]][r]^7*Derivative[3][J][\[Phi][r]] + 
          32*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (1200 - Derivative[1][\[Phi]][r]^2*(1008*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(1231 + 4542*Derivative[2][J][\[Phi][r]])) + 
            48*Derivative[1][\[Phi]][r]^3*(-53*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 38*r^3*Derivative[3][J][\[Phi][r]])) - 
          192*J[\[Phi][r]]^4*(-1820 + 1565*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (3968*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(23 + 
                2729*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^3*(-236*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 41*r^3*Derivative[3][J][\[Phi][r]])) - 
          4*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (76800 + 16*Derivative[1][\[Phi]][r]^2*(8088*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(1112 + 5031*
                 Derivative[2][J][\[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^4*
             (-4608*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-251 + 
                144*Derivative[2][J][\[Phi][r]]) + r^4*(401 + 
                2620*Derivative[2][J][\[Phi][r]] + 3904*Derivative[2][J][
                   \[Phi][r]]^2)) - 240*Derivative[1][\[Phi]][r]^3*
             (-248*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              255*r^3*Derivative[3][J][\[Phi][r]]) + 
            48*Derivative[1][\[Phi]][r]^5*(61*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 19*r^5*Derivative[3][J][\[Phi][r]])) + 
          4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-180768 + 4*Derivative[1][\[Phi]][r]^2*(-11600*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(7927 + 16980*
                 Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (320*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(56 + 
                355*Derivative[2][J][\[Phi][r]]) + 9*r^6*(12 + 
                113*Derivative[2][J][\[Phi][r]] + 280*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^4*
             (-25728*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(135 + 
                509*Derivative[2][J][\[Phi][r]]) + r^4*(6531 + 
                35396*Derivative[2][J][\[Phi][r]] + 34136*Derivative[2][J][
                   \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^3*
             (-728*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              415*r^3*Derivative[3][J][\[Phi][r]]) + 
            12*Derivative[1][\[Phi]][r]^5*(-1520*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 221*r^5*Derivative[3][J][\[Phi][r]]) + 
            6*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) - 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (300480 + Derivative[1][\[Phi]][r]^8*(1344*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 128*r^6*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(1 + 8*Derivative[2][J][\[Phi][r]]) + 
              3*r^8*(1 + 8*Derivative[2][J][\[Phi][r]])^2) - 
            32*Derivative[1][\[Phi]][r]^2*(-20048*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 3*r^2*(1307 + 8880*Derivative[2][J][
                  \[Phi][r]])) - 2*Derivative[1][\[Phi]][r]^6*
             (-384*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              128*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(153 + 
                431*Derivative[2][J][\[Phi][r]]) + r^6*(949 + 
                9688*Derivative[2][J][\[Phi][r]] + 25824*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (-24576*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-973 + 
                3924*Derivative[2][J][\[Phi][r]]) + r^4*(11925 + 
                71360*Derivative[2][J][\[Phi][r]] + 50576*Derivative[2][J][
                   \[Phi][r]]^2)) + 768*Derivative[1][\[Phi]][r]^3*
             (-68*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              203*r^3*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^5*(76544*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] - 78432*r^5*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^7*(148*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 51*r^7*Derivative[3][J][\[Phi][r]])) + 
          32*J[\[Phi][r]]^3*(21840 - 22596*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 24*Derivative[1][\[Phi]][r]^2*
             (-3968*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(23 + 
                2729*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^4*(20352*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -9 + 431*Derivative[2][J][\[Phi][r]]) + r^4*(753 + 
                9656*Derivative[2][J][\[Phi][r]] + 5600*Derivative[2][J][
                   \[Phi][r]]^2)) - 192*Derivative[1][\[Phi]][r]^3*
             (-236*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              41*r^3*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^5*(-260*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 513*r^5*Derivative[3][J][\[Phi][r]]) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-37560 + Derivative[1][\[Phi]][r]^2*(-20048*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(1307 + 8880*
                   Derivative[2][J][\[Phi][r]])) - 24*Derivative[1][\[Phi]][
                 r]^3*(-68*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                203*r^3*Derivative[3][J][\[Phi][r]]))) - 
          8*J[\[Phi][r]]^2*(-87360 + 38400*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 - 144*Derivative[1][\[Phi]][r]^2*
             (-3968*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(23 + 
                2729*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^4*(20352*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -9 + 431*Derivative[2][J][\[Phi][r]]) + r^4*(753 + 
                9656*Derivative[2][J][\[Phi][r]] + 5600*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (-16960*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              48*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(159 + 
                266*Derivative[2][J][\[Phi][r]]) + r^6*(26 + 
                1869*Derivative[2][J][\[Phi][r]] + 6924*Derivative[2][J][
                   \[Phi][r]]^2)) + 1152*Derivative[1][\[Phi]][r]^3*
             (-236*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              41*r^3*Derivative[3][J][\[Phi][r]]) - 
            48*Derivative[1][\[Phi]][r]^5*(-260*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 513*r^5*Derivative[3][J][\[Phi][r]]) + 
            2*Derivative[1][\[Phi]][r]^7*(704*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 195*r^7*Derivative[3][J][\[Phi][r]]) - 
            2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-135576 + Derivative[1][\[Phi]][r]^2*(-11600*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(7927 + 16980*
                   Derivative[2][J][\[Phi][r]])) + 24*Derivative[1][\[Phi]][
                 r]^3*(-728*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                415*r^3*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (225360 - 12*Derivative[1][\[Phi]][r]^2*(-20048*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(1307 + 8880*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(-24576*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-973 + 
                  3924*Derivative[2][J][\[Phi][r]]) + r^4*(11925 + 
                  71360*Derivative[2][J][\[Phi][r]] + 50576*Derivative[2][J][
                     \[Phi][r]]^2)) + 288*Derivative[1][\[Phi]][r]^3*(
                -68*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 203*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                9568*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
                9804*r^5*Derivative[3][J][\[Phi][r]]))) - 
          J[\[Phi][r]]*(-349440 - 38400*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 - 768*Derivative[1][\[Phi]][r]^2*
             (-3968*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(23 + 
                2729*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^8*(4992*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 16*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                39 + 206*Derivative[2][J][\[Phi][r]]) + r^8*(9 + 
                192*Derivative[2][J][\[Phi][r]] + 632*Derivative[2][J][
                   \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^4*
             (20352*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-9 + 
                431*Derivative[2][J][\[Phi][r]]) + r^4*(753 + 
                9656*Derivative[2][J][\[Phi][r]] + 5600*Derivative[2][J][
                   \[Phi][r]]^2)) - 16*Derivative[1][\[Phi]][r]^6*
             (-16960*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              48*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(159 + 
                266*Derivative[2][J][\[Phi][r]]) + r^6*(26 + 
                1869*Derivative[2][J][\[Phi][r]] + 6924*Derivative[2][J][
                   \[Phi][r]]^2)) + 6144*Derivative[1][\[Phi]][r]^3*
             (-236*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              41*r^3*Derivative[3][J][\[Phi][r]]) - 
            384*Derivative[1][\[Phi]][r]^5*(-260*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 513*r^5*Derivative[3][J][\[Phi][r]]) + 
            32*Derivative[1][\[Phi]][r]^7*(704*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 195*r^7*Derivative[3][J][\[Phi][r]]) - 
            64*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-9600 - Derivative[1][\[Phi]][r]^2*(8088*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1112 + 5031*
                   Derivative[2][J][\[Phi][r]])) + 15*Derivative[1][\[Phi]][
                 r]^3*(-248*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                255*r^3*Derivative[3][J][\[Phi][r]])) - 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-271152 + 4*Derivative[1][\[Phi]][r]^2*(-11600*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(7927 + 16980*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(25728*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(135 + 
                  509*Derivative[2][J][\[Phi][r]]) - r^4*(6531 + 
                  35396*Derivative[2][J][\[Phi][r]] + 34136*Derivative[2][J][
                     \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^3*(
                -728*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 415*r^3*
                 Derivative[3][J][\[Phi][r]]) + 6*Derivative[1][\[Phi]][r]^5*(
                -1520*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                221*r^5*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (600960 - 48*Derivative[1][\[Phi]][r]^2*(-20048*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(1307 + 8880*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                6*(-384*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                128*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(153 + 
                  431*Derivative[2][J][\[Phi][r]]) + r^6*(949 + 
                  9688*Derivative[2][J][\[Phi][r]] + 25824*Derivative[2][J][
                     \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*(
                -24576*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-973 + 
                  3924*Derivative[2][J][\[Phi][r]]) + r^4*(11925 + 
                  71360*Derivative[2][J][\[Phi][r]] + 50576*Derivative[2][J][
                     \[Phi][r]]^2)) + 1152*Derivative[1][\[Phi]][r]^3*(
                -68*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 203*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                76544*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
                78432*r^5*Derivative[3][J][\[Phi][r]]) + 
              12*Derivative[1][\[Phi]][r]^7*(148*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 51*r^7*Derivative[3][J][
                  \[Phi][r]])))) + 4*r^4*\[Alpha]*Derivative[1][f][\[Phi][r]]^
          3*(9216*J[\[Phi][r]]^6 + 8064*r^6*Derivative[1][J][\[Phi][r]]^6*
           Derivative[1][\[Phi]][r]^6 - 128*J[\[Phi][r]]^5*
           (-432 + 642*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + Derivative[1][\[Phi]][r]^2*(4812*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 9*r^2*(59 - 126*Derivative[2][J][\[Phi][r]])) + 
            32*Derivative[1][\[Phi]][r]^3*(-51*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 2*r^3*Derivative[3][J][\[Phi][r]])) + 
          16*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^5*
           (1488 + Derivative[1][\[Phi]][r]^2*(2736*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - r^2*(1405 + 6316*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^3*(-416*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 151*r^3*Derivative[3][J][\[Phi][r]])) - 
          2*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (50640 + 8*Derivative[1][\[Phi]][r]^2*(20208*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(4173 + 23828*
                 Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-125952*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              1024*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-19 + 
                24*Derivative[2][J][\[Phi][r]]) + r^4*(1187 + 
                7972*Derivative[2][J][\[Phi][r]] + 12576*Derivative[2][J][
                   \[Phi][r]]^2)) - 32*Derivative[1][\[Phi]][r]^3*
             (-5268*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              2743*r^3*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^5*(736*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 319*r^5*Derivative[3][J][\[Phi][r]])) + 
          4*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (-80208 - 12*Derivative[1][\[Phi]][r]^2*
             (11536*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-287 + 
                4868*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(-832*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                11 + 656*Derivative[2][J][\[Phi][r]]) + r^6*(71 + 
                658*Derivative[2][J][\[Phi][r]] + 1688*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^4*
             (176128*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2075 + 
                1054*Derivative[2][J][\[Phi][r]]) - 2*r^4*(4573 + 
                24000*Derivative[2][J][\[Phi][r]] + 23376*Derivative[2][J][
                   \[Phi][r]]^2)) + 32*Derivative[1][\[Phi]][r]^3*
             (-3888*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              2209*r^3*Derivative[3][J][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^5*(-1279*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 12*r^5*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) - 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (342912 + Derivative[1][\[Phi]][r]^8*(640*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 96*r^6*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(1 + 8*Derivative[2][J][\[Phi][r]]) + 
              3*r^8*(1 + 8*Derivative[2][J][\[Phi][r]])^2) - 
            64*Derivative[1][\[Phi]][r]^2*(-60*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(691 + 6064*Derivative[2][J][\[Phi][r]])) - 
            8*Derivative[1][\[Phi]][r]^6*(10496*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 8*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(409 + 1182*Derivative[2][J][\[Phi][r]]) + 
              r^6*(224 + 2321*Derivative[2][J][\[Phi][r]] + 
                6456*Derivative[2][J][\[Phi][r]]^2)) + 
            8*Derivative[1][\[Phi]][r]^4*(-43520*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 160*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                139 + 992*Derivative[2][J][\[Phi][r]]) + r^4*(13753 + 
                73784*Derivative[2][J][\[Phi][r]] + 49824*Derivative[2][J][
                   \[Phi][r]]^2)) - 1536*Derivative[1][\[Phi]][r]^3*
             (-208*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              35*r^3*Derivative[3][J][\[Phi][r]]) - 
            192*Derivative[1][\[Phi]][r]^5*(-1114*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 319*r^5*Derivative[3][J][\[Phi][r]]) + 
            72*Derivative[1][\[Phi]][r]^7*(40*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 17*r^7*Derivative[3][J][\[Phi][r]])) - 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (41088 + Derivative[1][\[Phi]][r]^2*(484224*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 16*r^2*(1773 - 14080*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^8*
             (3392*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(69 + 
                302*Derivative[2][J][\[Phi][r]]) + r^8*(9 + 
                192*Derivative[2][J][\[Phi][r]] + 632*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (19712*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-345 + 
                3464*Derivative[2][J][\[Phi][r]]) + r^4*(5821 + 
                40844*Derivative[2][J][\[Phi][r]] + 19200*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (9728*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3977 + 
                5604*Derivative[2][J][\[Phi][r]]) + r^6*(277 + 
                15944*Derivative[2][J][\[Phi][r]] + 57648*Derivative[2][J][
                   \[Phi][r]]^2)) + 512*Derivative[1][\[Phi]][r]^3*
             (-144*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              85*r^3*Derivative[3][J][\[Phi][r]]) - 
            256*Derivative[1][\[Phi]][r]^5*(-389*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 238*r^5*Derivative[3][J][\[Phi][r]]) + 
            48*Derivative[1][\[Phi]][r]^7*(222*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 65*r^7*Derivative[3][J][\[Phi][r]])) - 
          2*(-4608 + 192*Derivative[1][\[Phi]][r]^2*
             (1604*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(59 - 
                126*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              8*(3072*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(83 + 
                248*Derivative[2][J][\[Phi][r]]) + r^8*(7 + 
                382*Derivative[2][J][\[Phi][r]] + 1024*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^4*
             (45312*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(421 + 
                1016*Derivative[2][J][\[Phi][r]]) + r^4*(945 + 
                8384*Derivative[2][J][\[Phi][r]] + 2688*Derivative[2][J][
                   \[Phi][r]]^2)) - 4*Derivative[1][\[Phi]][r]^6*
             (-42752*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1851 + 
                1672*Derivative[2][J][\[Phi][r]]) + r^6*(-613 + 
                636*Derivative[2][J][\[Phi][r]] + 9392*Derivative[2][J][
                   \[Phi][r]]^2)) + 2048*Derivative[1][\[Phi]][r]^3*
             (-51*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              2*r^3*Derivative[3][J][\[Phi][r]]) - 
            64*Derivative[1][\[Phi]][r]^5*(-1024*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 357*r^5*Derivative[3][J][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^7*(980*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 233*r^7*Derivative[3][J][\[Phi][r]])) + 
          32*J[\[Phi][r]]^4*(4320 - 10716*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 60*Derivative[1][\[Phi]][r]^2*
             (-1604*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(-59 + 
                126*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
              4*(45312*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(421 + 
                1016*Derivative[2][J][\[Phi][r]]) + r^4*(945 + 
                8384*Derivative[2][J][\[Phi][r]] + 2688*Derivative[2][J][
                   \[Phi][r]]^2)) - 640*Derivative[1][\[Phi]][r]^3*
             (-51*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              2*r^3*Derivative[3][J][\[Phi][r]]) + 4*Derivative[1][\[Phi]][r]^
              5*(-1024*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              357*r^5*Derivative[3][J][\[Phi][r]]) - 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (12840 + Derivative[1][\[Phi]][r]^2*(30264*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1773 - 14080*
                   Derivative[2][J][\[Phi][r]])) + 32*Derivative[1][\[Phi]][
                 r]^3*(-144*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                85*r^3*Derivative[3][J][\[Phi][r]]))) - 8*J[\[Phi][r]]^3*
           (-23040 + 40104*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 480*Derivative[1][\[Phi]][r]^2*
             (1604*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(59 - 
                126*Derivative[2][J][\[Phi][r]])) + 
            16*Derivative[1][\[Phi]][r]^4*(45312*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                421 + 1016*Derivative[2][J][\[Phi][r]]) + r^4*(945 + 
                8384*Derivative[2][J][\[Phi][r]] + 2688*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (-42752*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1851 + 
                1672*Derivative[2][J][\[Phi][r]]) + r^6*(-613 + 
                636*Derivative[2][J][\[Phi][r]] + 9392*Derivative[2][J][
                   \[Phi][r]]^2)) + 5120*Derivative[1][\[Phi]][r]^3*
             (-51*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              2*r^3*Derivative[3][J][\[Phi][r]]) - 
            64*Derivative[1][\[Phi]][r]^5*(-1024*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 357*r^5*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^7*(980*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 233*r^7*Derivative[3][J][\[Phi][r]]) - 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-21432 + Derivative[1][\[Phi]][r]^2*(-60*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(691 + 6064*
                   Derivative[2][J][\[Phi][r]])) + 24*Derivative[1][\[Phi]][
                 r]^3*(-208*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                35*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (51360 + 8*Derivative[1][\[Phi]][r]^2*(30264*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1773 - 14080*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(19712*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-345 + 
                  3464*Derivative[2][J][\[Phi][r]]) + r^4*(5821 + 
                  40844*Derivative[2][J][\[Phi][r]] + 19200*Derivative[2][J][
                     \[Phi][r]]^2)) + 256*Derivative[1][\[Phi]][r]^3*(
                -144*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 85*r^3*
                 Derivative[3][J][\[Phi][r]]) - 32*Derivative[1][\[Phi]][r]^
                5*(-389*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                238*r^5*Derivative[3][J][\[Phi][r]]))) - 
          2*J[\[Phi][r]]^2*(-69120 + 50640*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 + 1920*Derivative[1][\[Phi]][r]^2*
             (1604*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(59 - 
                126*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              8*(3072*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(83 + 
                248*Derivative[2][J][\[Phi][r]]) + r^8*(7 + 
                382*Derivative[2][J][\[Phi][r]] + 1024*Derivative[2][J][
                   \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^4*
             (45312*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(421 + 
                1016*Derivative[2][J][\[Phi][r]]) + r^4*(945 + 
                8384*Derivative[2][J][\[Phi][r]] + 2688*Derivative[2][J][
                   \[Phi][r]]^2)) - 12*Derivative[1][\[Phi]][r]^6*
             (-42752*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1851 + 
                1672*Derivative[2][J][\[Phi][r]]) + r^6*(-613 + 
                636*Derivative[2][J][\[Phi][r]] + 9392*Derivative[2][J][
                   \[Phi][r]]^2)) + 20480*Derivative[1][\[Phi]][r]^3*
             (-51*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              2*r^3*Derivative[3][J][\[Phi][r]]) - 
            384*Derivative[1][\[Phi]][r]^5*(-1024*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 357*r^5*Derivative[3][J][\[Phi][r]]) + 
            48*Derivative[1][\[Phi]][r]^7*(980*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 233*r^7*Derivative[3][J][\[Phi][r]]) - 
            8*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-60156 - 3*Derivative[1][\[Phi]][r]^2*(11536*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-287 + 4868*
                   Derivative[2][J][\[Phi][r]])) + 8*Derivative[1][\[Phi]][r]^
                3*(-3888*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                2209*r^3*Derivative[3][J][\[Phi][r]])) - 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-257184 + 24*Derivative[1][\[Phi]][r]^2*(-60*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(691 + 6064*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(43520*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                160*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(139 + 
                  992*Derivative[2][J][\[Phi][r]]) - r^4*(13753 + 
                  73784*Derivative[2][J][\[Phi][r]] + 49824*Derivative[2][J][
                     \[Phi][r]]^2)) + 576*Derivative[1][\[Phi]][r]^3*(
                -208*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 35*r^3*
                 Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                5*(-1114*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                319*r^5*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (410880 + 96*Derivative[1][\[Phi]][r]^2*(30264*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1773 - 14080*
                   Derivative[2][J][\[Phi][r]])) + 24*Derivative[1][\[Phi]][
                 r]^4*(19712*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-345 + 
                  3464*Derivative[2][J][\[Phi][r]]) + r^4*(5821 + 
                  40844*Derivative[2][J][\[Phi][r]] + 19200*Derivative[2][J][
                     \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*(
                9728*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3977 + 
                  5604*Derivative[2][J][\[Phi][r]]) + r^6*(277 + 
                  15944*Derivative[2][J][\[Phi][r]] + 57648*Derivative[2][J][
                     \[Phi][r]]^2)) + 3072*Derivative[1][\[Phi]][r]^3*(
                -144*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 85*r^3*
                 Derivative[3][J][\[Phi][r]]) - 768*Derivative[1][\[Phi]][r]^
                5*(-389*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                238*r^5*Derivative[3][J][\[Phi][r]]) + 
              48*Derivative[1][\[Phi]][r]^7*(222*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 65*r^7*Derivative[3][J][
                  \[Phi][r]]))) - 2*J[\[Phi][r]]*
           (-11904*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
              5 + 8*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4*(12660 + Derivative[1][\[Phi]][r]^2*(
                20208*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(4173 + 23828*Derivative[2][J][\[Phi][r]])) - 
              4*Derivative[1][\[Phi]][r]^3*(-5268*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 2743*r^3*Derivative[3][J][\[Phi][r]])) - 
            4*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-120312 - 12*Derivative[1][\[Phi]][r]^2*(11536*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-287 + 4868*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(88064*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2075 + 
                  1054*Derivative[2][J][\[Phi][r]]) - r^4*(4573 + 
                  24000*Derivative[2][J][\[Phi][r]] + 23376*Derivative[2][J][
                     \[Phi][r]]^2)) + 32*Derivative[1][\[Phi]][r]^3*(
                -3888*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 2209*r^3*
                 Derivative[3][J][\[Phi][r]]) + 8*Derivative[1][\[Phi]][r]^5*(
                -1279*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                12*r^5*Derivative[3][J][\[Phi][r]])) + 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (171456 - 24*Derivative[1][\[Phi]][r]^2*(-60*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(691 + 6064*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                6*(10496*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(409 + 
                  1182*Derivative[2][J][\[Phi][r]]) + r^6*(224 + 
                  2321*Derivative[2][J][\[Phi][r]] + 6456*Derivative[2][J][
                     \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^4*(
                -43520*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                160*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(139 + 
                  992*Derivative[2][J][\[Phi][r]]) + r^4*(13753 + 
                  73784*Derivative[2][J][\[Phi][r]] + 49824*Derivative[2][J][
                     \[Phi][r]]^2)) - 576*Derivative[1][\[Phi]][r]^3*(
                -208*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 35*r^3*
                 Derivative[3][J][\[Phi][r]]) - 48*Derivative[1][\[Phi]][r]^
                5*(-1114*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                319*r^5*Derivative[3][J][\[Phi][r]]) + 
              9*Derivative[1][\[Phi]][r]^7*(40*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 17*r^7*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (205440 + 64*Derivative[1][\[Phi]][r]^2*(30264*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1773 - 14080*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                8*(3392*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(69 + 
                  302*Derivative[2][J][\[Phi][r]]) + r^8*(9 + 
                  192*Derivative[2][J][\[Phi][r]] + 632*Derivative[2][J][
                     \[Phi][r]]^2)) + 24*Derivative[1][\[Phi]][r]^4*(
                19712*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-345 + 
                  3464*Derivative[2][J][\[Phi][r]]) + r^4*(5821 + 
                  40844*Derivative[2][J][\[Phi][r]] + 19200*Derivative[2][J][
                     \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^6*(
                9728*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3977 + 
                  5604*Derivative[2][J][\[Phi][r]]) + r^6*(277 + 
                  15944*Derivative[2][J][\[Phi][r]] + 57648*Derivative[2][J][
                     \[Phi][r]]^2)) + 2048*Derivative[1][\[Phi]][r]^3*(
                -144*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 85*r^3*
                 Derivative[3][J][\[Phi][r]]) - 768*Derivative[1][\[Phi]][r]^
                5*(-389*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                238*r^5*Derivative[3][J][\[Phi][r]]) + 
              96*Derivative[1][\[Phi]][r]^7*(222*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 65*r^7*Derivative[3][J][
                  \[Phi][r]])) + 2*(-13824 + 480*Derivative[1][\[Phi]][r]^2*(
                1604*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*
                 (59 - 126*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^8*(3072*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(83 + 248*Derivative[2][J][
                    \[Phi][r]]) + r^8*(7 + 382*Derivative[2][J][\[Phi][r]] + 
                  1024*Derivative[2][J][\[Phi][r]]^2)) + 
              32*Derivative[1][\[Phi]][r]^4*(45312*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(421 + 1016*Derivative[2][J][
                    \[Phi][r]]) + r^4*(945 + 8384*Derivative[2][J][
                    \[Phi][r]] + 2688*Derivative[2][J][\[Phi][r]]^2)) - 
              6*Derivative[1][\[Phi]][r]^6*(-42752*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 8*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1851 + 1672*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-613 + 636*Derivative[2][J][
                    \[Phi][r]] + 9392*Derivative[2][J][\[Phi][r]]^2)) + 
              5120*Derivative[1][\[Phi]][r]^3*(-51*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 2*r^3*Derivative[3][J][
                  \[Phi][r]]) - 128*Derivative[1][\[Phi]][r]^5*(-1024*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 357*r^5*
                 Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                7*(980*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                233*r^7*Derivative[3][J][\[Phi][r]])))) + 
        r^5*Derivative[1][f][\[Phi][r]]^2*
         (4032*r^7*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^6 + 
          32*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^5*
           (468 + 468*J[\[Phi][r]] + Derivative[1][\[Phi]][r]^2*
             (3032*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(160 + 
                867*Derivative[2][J][\[Phi][r]])) + 
            36*Derivative[1][\[Phi]][r]^3*(-34*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^3*Derivative[3][J][\[Phi][r]])) - 
          2*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^4*
           (15840 + 15840*J[\[Phi][r]]^2 + 16*Derivative[1][\[Phi]][r]^2*
             (-8344*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(463 + 
                4593*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(-165888*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -487 + 624*Derivative[2][J][\[Phi][r]]) + r^4*(215 + 
                1636*Derivative[2][J][\[Phi][r]] + 2880*Derivative[2][J][
                   \[Phi][r]]^2)) - 16*Derivative[1][\[Phi]][r]^3*
             (-6968*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              1437*r^3*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(2*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 41*r^5*Derivative[3][J][\[Phi][r]]) - 
            16*J[\[Phi][r]]*(-1980 + Derivative[1][\[Phi]][r]^2*(
                8344*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                r^2*(463 + 4593*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(-6968*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 1437*r^3*Derivative[3][J][\[Phi][r]]))) + 
          2*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^3*
           (-40320 - 40320*J[\[Phi][r]]^3 + 16*Derivative[1][\[Phi]][r]^2*
             (816*\[Alpha]*Derivative[2][f][\[Phi][r]] + 43*r^2*(11 - 
                174*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              6*(-4352*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(91 + 
                62*Derivative[2][J][\[Phi][r]]) + r^6*(35 + 
                319*Derivative[2][J][\[Phi][r]] + 848*Derivative[2][J][
                   \[Phi][r]]^2)) - 8*Derivative[1][\[Phi]][r]^4*
             (-78848*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1843 + 
                382*Derivative[2][J][\[Phi][r]]) + r^4*(517 + 
                2906*Derivative[2][J][\[Phi][r]] + 3210*Derivative[2][J][
                   \[Phi][r]]^2)) + 128*Derivative[1][\[Phi]][r]^3*
             (-1664*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              465*r^3*Derivative[3][J][\[Phi][r]]) - 
            4*Derivative[1][\[Phi]][r]^5*(4096*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 173*r^5*Derivative[3][J][\[Phi][r]]) + 
            2*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]) + 
            16*J[\[Phi][r]]^2*(-7560 + Derivative[1][\[Phi]][r]^2*(
                816*\[Alpha]*Derivative[2][f][\[Phi][r]] + 43*r^2*
                 (11 - 174*Derivative[2][J][\[Phi][r]])) + 
              8*Derivative[1][\[Phi]][r]^3*(-1664*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 465*r^3*Derivative[3][J][\[Phi][r]])) - 
            4*J[\[Phi][r]]*(30240 + 8*Derivative[1][\[Phi]][r]^2*(
                -816*\[Alpha]*Derivative[2][f][\[Phi][r]] + 43*r^2*
                 (-11 + 174*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^4*(-78848*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1843 + 382*Derivative[2][J][
                    \[Phi][r]]) + r^4*(517 + 2906*Derivative[2][J][
                    \[Phi][r]] + 3210*Derivative[2][J][\[Phi][r]]^2)) - 
              64*Derivative[1][\[Phi]][r]^3*(-1664*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 465*r^3*Derivative[3][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(4096*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 173*r^5*Derivative[3][J][
                  \[Phi][r]]))) - 4*(1 + J[\[Phi][r]])^3*
           Derivative[1][\[Phi]][r]*(576*(64*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(7 - 3*Derivative[2][J][\[Phi][r]])) + 
            16*Derivative[1][\[Phi]][r]^2*(13056*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                379 + 64*Derivative[2][J][\[Phi][r]]) + r^4*(102 + 
                913*Derivative[2][J][\[Phi][r]] + 168*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^6*
             (-9216*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-89 + 
                40*Derivative[2][J][\[Phi][r]]) + r^8*(-6 + 
                231*Derivative[2][J][\[Phi][r]] + 520*Derivative[2][J][
                   \[Phi][r]]^2)) - 4*Derivative[1][\[Phi]][r]^4*
             (-14592*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(317 + 
                221*Derivative[2][J][\[Phi][r]]) + r^6*(-225 - 
                57*Derivative[2][J][\[Phi][r]] + 2632*Derivative[2][J][
                   \[Phi][r]]^2)) - 6144*r*\[Alpha]*Derivative[1][\[Phi]][r]*
             Derivative[3][f][\[Phi][r]] - 192*J[\[Phi][r]]^3*
             (-192*\[Alpha]*Derivative[2][f][\[Phi][r]] + r*(-21*r + 
                9*r*Derivative[2][J][\[Phi][r]] + 32*\[Alpha]*
                 Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]])) - 
            96*Derivative[1][\[Phi]][r]^3*(-256*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 19*r^5*Derivative[3][J][\[Phi][r]]) + 
            96*Derivative[1][\[Phi]][r]^5*(86*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 15*r^7*Derivative[3][J][\[Phi][r]]) - 
            16*J[\[Phi][r]]^2*(108*(-64*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-7 + 3*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^2*(13056*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (379 + 64*Derivative[2][J][\[Phi][r]]) + 
                r^4*(102 + 913*Derivative[2][J][\[Phi][r]] + 
                  168*Derivative[2][J][\[Phi][r]]^2)) + 1152*r*\[Alpha]*
               Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]] + 
              6*Derivative[1][\[Phi]][r]^3*(-256*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 19*r^5*Derivative[3][J][
                  \[Phi][r]])) + 4*J[\[Phi][r]]*
             (432*(64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(7 - 3*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(14592*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 32*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(317 + 221*Derivative[2][J][
                    \[Phi][r]]) + r^6*(225 + 57*Derivative[2][J][\[Phi][r]] - 
                  2632*Derivative[2][J][\[Phi][r]]^2)) + 
              8*Derivative[1][\[Phi]][r]^2*(13056*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(379 + 64*Derivative[2][J][
                    \[Phi][r]]) + r^4*(102 + 913*Derivative[2][J][\[Phi][
                     r]] + 168*Derivative[2][J][\[Phi][r]]^2)) - 
              4608*r*\[Alpha]*Derivative[1][\[Phi]][r]*Derivative[3][f][
                \[Phi][r]] - 48*Derivative[1][\[Phi]][r]^3*(-256*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 19*r^5*Derivative[3][J][
                  \[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^5*(
                86*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 15*r^7*
                 Derivative[3][J][\[Phi][r]]))) - 
          r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
           (46080 + 46080*J[\[Phi][r]]^4 + Derivative[1][\[Phi]][r]^8*
             (-384*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^8*(1 + 8*Derivative[2][J][\[Phi][r]])^2) + 
            32*Derivative[1][\[Phi]][r]^2*(1760*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-745 + 1968*Derivative[2][J][\[Phi][r]])) - 
            2*Derivative[1][\[Phi]][r]^6*(66816*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 - 32*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(33 + 148*Derivative[2][J][\[Phi][r]]) + 
              r^6*(281 + 2960*Derivative[2][J][\[Phi][r]] + 
                8608*Derivative[2][J][\[Phi][r]]^2)) + 
            16*Derivative[1][\[Phi]][r]^4*(-52224*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                2729 + 2392*Derivative[2][J][\[Phi][r]]) + r^4*(1761 + 
                11024*Derivative[2][J][\[Phi][r]] + 8976*Derivative[2][J][
                   \[Phi][r]]^2)) - 1536*Derivative[1][\[Phi]][r]^3*
             (-236*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              69*r^3*Derivative[3][J][\[Phi][r]]) - 
            96*Derivative[1][\[Phi]][r]^5*(-1696*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 153*r^5*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^7*(12*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 17*r^7*Derivative[3][J][\[Phi][r]]) - 
            32*J[\[Phi][r]]^3*(-5760 + Derivative[1][\[Phi]][r]^2*(
                -1760*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(745 - 1968*Derivative[2][J][\[Phi][r]])) + 
              48*Derivative[1][\[Phi]][r]^3*(-236*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 69*r^3*Derivative[3][J][\[Phi][r]])) - 
            16*J[\[Phi][r]]^2*(-17280 - 6*Derivative[1][\[Phi]][r]^2*(
                1760*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-745 + 1968*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(52224*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (2729 + 2392*Derivative[2][J][\[Phi][r]]) - 
                r^4*(1761 + 11024*Derivative[2][J][\[Phi][r]] + 
                  8976*Derivative[2][J][\[Phi][r]]^2)) + 
              288*Derivative[1][\[Phi]][r]^3*(-236*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 69*r^3*Derivative[3][J][
                  \[Phi][r]]) + 6*Derivative[1][\[Phi]][r]^5*(-1696*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 153*r^5*
                 Derivative[3][J][\[Phi][r]])) + 2*J[\[Phi][r]]*
             (92160 + 48*Derivative[1][\[Phi]][r]^2*(1760*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-745 + 1968*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                6*(66816*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(33 + 
                  148*Derivative[2][J][\[Phi][r]]) + r^6*(281 + 
                  2960*Derivative[2][J][\[Phi][r]] + 8608*Derivative[2][J][
                     \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^4*(
                -52224*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2729 + 
                  2392*Derivative[2][J][\[Phi][r]]) + r^4*(1761 + 
                  11024*Derivative[2][J][\[Phi][r]] + 8976*Derivative[2][J][
                     \[Phi][r]]^2)) - 2304*Derivative[1][\[Phi]][r]^3*(
                -236*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 69*r^3*
                 Derivative[3][J][\[Phi][r]]) - 96*Derivative[1][\[Phi]][r]^
                5*(-1696*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                153*r^5*Derivative[3][J][\[Phi][r]]) + 
              12*Derivative[1][\[Phi]][r]^7*(12*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 17*r^7*Derivative[3][J][\[Phi][r]]))) - 
          r^2*(1 + J[\[Phi][r]])*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]*(42624 + 42624*J[\[Phi][r]]^4 - 
            32*Derivative[1][\[Phi]][r]^2*(6176*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-653 + 3540*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^8*(512*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 112*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -3 + 2*Derivative[2][J][\[Phi][r]]) + r^8*(9 + 
                192*Derivative[2][J][\[Phi][r]] + 632*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (56832*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2501 + 
                5568*Derivative[2][J][\[Phi][r]]) + r^4*(2785 + 
                33776*Derivative[2][J][\[Phi][r]] + 19440*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^6*
             (247296*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(991 + 
                252*Derivative[2][J][\[Phi][r]]) + r^6*(173 + 
                8468*Derivative[2][J][\[Phi][r]] + 29952*Derivative[2][J][
                   \[Phi][r]]^2)) - 2048*Derivative[1][\[Phi]][r]^3*
             (-82*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              3*r^3*Derivative[3][J][\[Phi][r]]) - 
            128*Derivative[1][\[Phi]][r]^5*(-2036*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 439*r^5*Derivative[3][J][\[Phi][r]]) + 
            48*Derivative[1][\[Phi]][r]^7*(184*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 65*r^7*Derivative[3][J][\[Phi][r]]) - 
            32*J[\[Phi][r]]^3*(-5328 + Derivative[1][\[Phi]][r]^2*(
                6176*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-653 + 3540*Derivative[2][J][\[Phi][r]])) + 
              64*Derivative[1][\[Phi]][r]^3*(-82*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]])) - 
            8*J[\[Phi][r]]^2*(-31968 + 12*Derivative[1][\[Phi]][r]^2*(
                6176*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-653 + 3540*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(56832*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (2501 + 5568*Derivative[2][J][\[Phi][r]]) + 
                r^4*(2785 + 33776*Derivative[2][J][\[Phi][r]] + 
                  19440*Derivative[2][J][\[Phi][r]]^2)) + 
              768*Derivative[1][\[Phi]][r]^3*(-82*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]]) + 
              16*Derivative[1][\[Phi]][r]^5*(-2036*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 439*r^5*Derivative[3][J][
                  \[Phi][r]])) + 2*J[\[Phi][r]]*(85248 - 
              48*Derivative[1][\[Phi]][r]^2*(6176*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-653 + 3540*Derivative[2][J][\[Phi][
                     r]])) + 8*Derivative[1][\[Phi]][r]^4*(56832*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 32*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(2501 + 5568*Derivative[2][J][
                    \[Phi][r]]) + r^4*(2785 + 33776*Derivative[2][J][
                    \[Phi][r]] + 19440*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^6*(247296*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 32*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(991 + 252*Derivative[2][J][
                    \[Phi][r]]) + r^6*(173 + 8468*Derivative[2][J][
                    \[Phi][r]] + 29952*Derivative[2][J][\[Phi][r]]^2)) - 
              3072*Derivative[1][\[Phi]][r]^3*(-82*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 3*r^3*Derivative[3][J][
                  \[Phi][r]]) - 128*Derivative[1][\[Phi]][r]^5*(-2036*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 439*r^5*
                 Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                7*(184*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                65*r^7*Derivative[3][J][\[Phi][r]]))) - 
          2*r*(1 + J[\[Phi][r]])^2*Derivative[1][J][\[Phi][r]]*
           (2304 + 2304*J[\[Phi][r]]^4 + 64*Derivative[1][\[Phi]][r]^2*
             (2784*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(143 - 
                480*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              8*(-6656*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-141 + 
                32*Derivative[2][J][\[Phi][r]]) + r^8*(7 + 
                382*Derivative[2][J][\[Phi][r]] + 1024*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^4*
             (19456*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              448*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(13 + 
                71*Derivative[2][J][\[Phi][r]]) + r^4*(109 + 
                5498*Derivative[2][J][\[Phi][r]] + 1896*Derivative[2][J][
                   \[Phi][r]]^2)) - 4*Derivative[1][\[Phi]][r]^6*
             (22016*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3119 + 
                1604*Derivative[2][J][\[Phi][r]]) + r^6*(-417 + 
                1936*Derivative[2][J][\[Phi][r]] + 10696*Derivative[2][J][
                   \[Phi][r]]^2)) + 256*Derivative[1][\[Phi]][r]^3*
             (-64*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              21*r^3*Derivative[3][J][\[Phi][r]]) - 
            64*Derivative[1][\[Phi]][r]^5*(-1412*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 443*r^5*Derivative[3][J][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^7*(1028*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 233*r^7*Derivative[3][J][\[Phi][r]]) + 
            64*J[\[Phi][r]]^3*(144 + Derivative[1][\[Phi]][r]^2*(
                2784*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(143 - 480*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^3*(-64*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 21*r^3*Derivative[3][J][\[Phi][r]])) - 
            16*J[\[Phi][r]]^2*(-864 + 12*Derivative[1][\[Phi]][r]^2*(
                -2784*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-143 + 480*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(19456*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 448*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(13 + 71*Derivative[2][J][\[Phi][r]]) + 
                r^4*(109 + 5498*Derivative[2][J][\[Phi][r]] + 
                  1896*Derivative[2][J][\[Phi][r]]^2)) - 
              48*Derivative[1][\[Phi]][r]^3*(-64*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 21*r^3*Derivative[3][J][\[Phi][r]]) + 
              4*Derivative[1][\[Phi]][r]^5*(-1412*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 443*r^5*Derivative[3][J][
                  \[Phi][r]])) + 4*J[\[Phi][r]]*(2304 + 
              48*Derivative[1][\[Phi]][r]^2*(2784*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(143 - 480*Derivative[2][J][\[Phi][r]])) + 
              8*Derivative[1][\[Phi]][r]^4*(19456*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 448*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(13 + 71*Derivative[2][J][
                    \[Phi][r]]) + r^4*(109 + 5498*Derivative[2][J][
                    \[Phi][r]] + 1896*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^6*(22016*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 8*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(3119 + 1604*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-417 + 1936*Derivative[2][J][
                    \[Phi][r]] + 10696*Derivative[2][J][\[Phi][r]]^2)) + 
              192*Derivative[1][\[Phi]][r]^3*(-64*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 21*r^3*Derivative[3][J][\[Phi][r]]) - 
              32*Derivative[1][\[Phi]][r]^5*(-1412*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 443*r^5*Derivative[3][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^7*(4112*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 932*r^7*Derivative[3][J][
                  \[Phi][r]]))))) - 4*\[Alpha]^2*B[r]^4*
       (-2*r^10*Derivative[1][\[Phi]][r]^2*(2 + 2*J[\[Phi][r]] + 
           r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])^3*
         (96 + 96*J[\[Phi][r]]^4 - 48*r^2*Derivative[1][\[Phi]][r]^2 - 
          288*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3 + 
          48*J[\[Phi][r]]^3*(8 + 6*Derivative[1][J][\[Phi][r]]^2 + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
            r^2*Derivative[1][\[Phi]][r]^2) + 
          36*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (-16 + r^2*Derivative[1][\[Phi]][r]^2) + 
          12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (8 + r^2*Derivative[1][\[Phi]][r]^2) - 
          r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (-288 + 120*r^2*Derivative[1][\[Phi]][r]^2 + 
            r^4*Derivative[1][\[Phi]][r]^4) + 2*Derivative[1][J][\[Phi][r]]^2*
           (144 - 204*r^2*Derivative[1][\[Phi]][r]^2 + 
            7*r^4*Derivative[1][\[Phi]][r]^4) + 12*J[\[Phi][r]]^2*
           (48 + 24*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
              r] - 12*r^2*Derivative[1][\[Phi]][r]^2 + 
            Derivative[1][J][\[Phi][r]]^2*(72 - 34*r^2*Derivative[1][\[Phi]][
                 r]^2) + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r]*(24 + r^2*Derivative[1][\[Phi]][r]^2)) + 
          2*J[\[Phi][r]]*(192 - 72*r^2*Derivative[1][\[Phi]][r]^2 - 
            288*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              2 + 12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (12 + r^2*Derivative[1][\[Phi]][r]^2) + 
            Derivative[1][J][\[Phi][r]]^3*(288*r*Derivative[1][\[Phi]][r] - 
              60*r^3*Derivative[1][\[Phi]][r]^3) + 
            Derivative[1][J][\[Phi][r]]^2*(432 - 408*r^2*Derivative[1][
                  \[Phi]][r]^2 + 7*r^4*Derivative[1][\[Phi]][r]^4)))*
         Derivative[2][f][\[Phi][r]]^2 - 2*r^9*Derivative[1][f][\[Phi][r]]*
         Derivative[1][\[Phi]][r]^2*(2 + 2*J[\[Phi][r]] + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])*
         (288*r^5*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^4*
           (-14*Derivative[2][f][\[Phi][r]] + r*Derivative[1][\[Phi]][r]*
             Derivative[3][f][\[Phi][r]]) + 8*(1 + J[\[Phi][r]])^4*
           (12*(1 + J[\[Phi][r]])*Derivative[1][\[Phi]][r]*Derivative[2][f][
              \[Phi][r]]*(160*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
              r^2*(41 + 14*Derivative[2][J][\[Phi][r]])) - 
            r^2*Derivative[1][\[Phi]][r]^3*Derivative[2][f][\[Phi][r]]*
             (672*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(19 + 
                138*Derivative[2][J][\[Phi][r]])) + 48*r*(1 + J[\[Phi][r]])^2*
             Derivative[3][f][\[Phi][r]] + 64*r^3*(1 + J[\[Phi][r]])*
             Derivative[1][\[Phi]][r]^2*Derivative[3][f][\[Phi][r]]) + 
          2*(1 + J[\[Phi][r]])^2*Derivative[1][J][\[Phi][r]]^2*
           (r^4*Derivative[1][\[Phi]][r]^5*Derivative[2][f][\[Phi][r]]*
             (-96*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(9 - 
                140*Derivative[2][J][\[Phi][r]])) + 96*(1 + J[\[Phi][r]])^2*
             Derivative[1][\[Phi]][r]*Derivative[2][f][\[Phi][r]]*
             (280*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(100 + 
                57*Derivative[2][J][\[Phi][r]])) + 4*r^2*(1 + J[\[Phi][r]])*
             Derivative[1][\[Phi]][r]^3*Derivative[2][f][\[Phi][r]]*
             (-4064*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-295 + 
                378*Derivative[2][J][\[Phi][r]])) + 576*r*(1 + J[\[Phi][r]])^
              3*Derivative[3][f][\[Phi][r]] + 2304*r^3*(1 + J[\[Phi][r]])^2*
             Derivative[1][\[Phi]][r]^2*Derivative[3][f][\[Phi][r]] - 
            20*r^5*(1 + J[\[Phi][r]])*Derivative[1][\[Phi]][r]^4*
             Derivative[3][f][\[Phi][r]]) - 12*r^4*
           Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^3*
           ((1920 + 1920*J[\[Phi][r]] - 11*r^2*Derivative[1][\[Phi]][r]^2)*
             Derivative[2][f][\[Phi][r]] + 832*\[Alpha]*
             Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]]^2 + 
            3*r*Derivative[1][\[Phi]][r]*(-80 - 80*J[\[Phi][r]] + 
              r^2*Derivative[1][\[Phi]][r]^2)*Derivative[3][f][\[Phi][r]]) + 
          8*r*(1 + J[\[Phi][r]])^3*Derivative[1][J][\[Phi][r]]*
           (-8*\[Alpha]*Derivative[1][\[Phi]][r]^2*(-208 - 208*J[\[Phi][r]] + 
              57*r^2*Derivative[1][\[Phi]][r]^2)*Derivative[2][f][\[Phi][r]]^
              2 - Derivative[2][f][\[Phi][r]]*(-456 + 
              2*r^2*Derivative[1][\[Phi]][r]^2*(295 - 174*Derivative[2][J][
                  \[Phi][r]]) + 576*Derivative[2][J][\[Phi][r]] + 
              24*J[\[Phi][r]]^2*(-19 + 24*Derivative[2][J][\[Phi][r]]) + 
              r^4*Derivative[1][\[Phi]][r]^4*(2 + 125*Derivative[2][J][
                  \[Phi][r]]) + J[\[Phi][r]]*(2*r^2*Derivative[1][\[Phi]][r]^
                  2*(295 - 174*Derivative[2][J][\[Phi][r]]) + 
                48*(-19 + 24*Derivative[2][J][\[Phi][r]]))) + 
            2*r*(1 + J[\[Phi][r]])*Derivative[1][\[Phi]][r]*
             (48 + 48*J[\[Phi][r]] + 25*r^2*Derivative[1][\[Phi]][r]^2)*
             Derivative[3][f][\[Phi][r]]) + r^3*Derivative[1][J][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]^2*(32*\[Alpha]*Derivative[1][\[Phi]][r]^2*
             (-1704 - 1704*J[\[Phi][r]] + 23*r^2*Derivative[1][\[Phi]][r]^2)*
             Derivative[2][f][\[Phi][r]]^2 - 6*Derivative[2][f][\[Phi][r]]*
             (6528 + 6528*J[\[Phi][r]]^2 + 576*r^2*Derivative[1][\[Phi]][r]^
                2*(1 + Derivative[2][J][\[Phi][r]]) - 
              r^4*Derivative[1][\[Phi]][r]^4*(3 + 2*Derivative[2][J][
                  \[Phi][r]]) + 192*J[\[Phi][r]]*(68 + 3*r^2*
                 Derivative[1][\[Phi]][r]^2*(1 + Derivative[2][J][
                   \[Phi][r]]))) + r*Derivative[1][\[Phi]][r]*
             (8352 + 8352*J[\[Phi][r]]^2 - 72*r^2*Derivative[1][\[Phi]][r]^
                2 + r^4*Derivative[1][\[Phi]][r]^4 - 72*J[\[Phi][r]]*(-232 + 
                r^2*Derivative[1][\[Phi]][r]^2))*Derivative[3][f][
              \[Phi][r]]) + 4*r*(1 + J[\[Phi][r]])*
           Derivative[1][J][\[Phi][r]]^3*(24*\[Alpha]*
             Derivative[1][\[Phi]][r]^2*(504 + 504*J[\[Phi][r]]^2 - 
              256*r^2*Derivative[1][\[Phi]][r]^2 + r^4*Derivative[1][\[Phi]][
                 r]^4 - 16*J[\[Phi][r]]*(-63 + 16*r^2*Derivative[1][\[Phi]][
                   r]^2))*Derivative[2][f][\[Phi][r]]^2 + 
            Derivative[2][f][\[Phi][r]]*(3312 + 3312*J[\[Phi][r]]^3 - 
              7*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] - 
              36*r^2*Derivative[1][\[Phi]][r]^2*(223 + 94*Derivative[2][J][
                  \[Phi][r]]) + 2*r^4*Derivative[1][\[Phi]][r]^4*(44 + 
                201*Derivative[2][J][\[Phi][r]]) - 36*J[\[Phi][r]]^2*(-276 + 
                r^2*Derivative[1][\[Phi]][r]^2*(223 + 94*Derivative[2][J][
                    \[Phi][r]])) + 2*J[\[Phi][r]]*(4968 - 36*r^2*
                 Derivative[1][\[Phi]][r]^2*(223 + 94*Derivative[2][J][
                    \[Phi][r]]) + r^4*Derivative[1][\[Phi]][r]^4*
                 (44 + 201*Derivative[2][J][\[Phi][r]]))) + 
            4*r*(1 + J[\[Phi][r]])*Derivative[1][\[Phi]][r]*
             (144 + 144*J[\[Phi][r]]^2 + 282*r^2*Derivative[1][\[Phi]][r]^2 - 
              5*r^4*Derivative[1][\[Phi]][r]^4 + 6*J[\[Phi][r]]*(48 + 
                47*r^2*Derivative[1][\[Phi]][r]^2))*Derivative[3][f][
              \[Phi][r]]) - 2*r^2*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]*(4*\[Alpha]*Derivative[1][\[Phi]][r]^2*
             (7296 + 7296*J[\[Phi][r]]^2 + 248*r^2*Derivative[1][\[Phi]][r]^
                2 + 3*r^4*Derivative[1][\[Phi]][r]^4 + 8*J[\[Phi][r]]*(1824 + 
                31*r^2*Derivative[1][\[Phi]][r]^2))*Derivative[2][f][\[Phi][
                r]]^2 + (1 + J[\[Phi][r]])*Derivative[2][f][\[Phi][r]]*
             (8496 + 8496*J[\[Phi][r]]^2 - 7*r^4*Derivative[1][\[Phi]][r]^4*(
                25 + 36*Derivative[2][J][\[Phi][r]]) + 
              24*r^2*Derivative[1][\[Phi]][r]^2*(407 + 240*Derivative[2][J][
                  \[Phi][r]]) + 24*J[\[Phi][r]]*(708 + 
                r^2*Derivative[1][\[Phi]][r]^2*(407 + 240*Derivative[2][J][
                    \[Phi][r]]))) - r*(1 + J[\[Phi][r]])*
             Derivative[1][\[Phi]][r]*(4176 + 4176*J[\[Phi][r]]^2 + 
              588*r^2*Derivative[1][\[Phi]][r]^2 - 5*r^4*Derivative[1][
                  \[Phi]][r]^4 + 12*J[\[Phi][r]]*(696 + 49*r^2*
                 Derivative[1][\[Phi]][r]^2))*Derivative[3][f][\[Phi][r]])) - 
        8192*\[Alpha]^6*Derivative[1][f][\[Phi][r]]^8*
         Derivative[1][\[Phi]][r]^4*(-1152 - 1152*J[\[Phi][r]]^2 - 
          1848*r^2*Derivative[1][\[Phi]][r]^2 - 1152*r^2*
           Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
          3*r^4*Derivative[1][\[Phi]][r]^4 - 5856*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] + 
          492*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          1440*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]]^2 + 
          1440*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] + 
          28*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] - 
          24*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-96 - r^2*Derivative[1][\[Phi]][r]^2*(39 + 124*Derivative[2][J][
                \[Phi][r]]) + 60*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]]) + 24*J[\[Phi][r]]*
           (-96 + 96*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
            r^2*Derivative[1][\[Phi]][r]^2*(77 + 244*Derivative[2][J][
                \[Phi][r]]) + 60*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]])) + 1024*r*\[Alpha]^5*
         Derivative[1][f][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^3*
         (36864 + 36864*J[\[Phi][r]]^3 + 38304*r^2*Derivative[1][\[Phi]][r]^
            2 - 7488*r^3*Derivative[1][J][\[Phi][r]]^3*
           Derivative[1][\[Phi]][r]^3 - 1292*r^4*Derivative[1][\[Phi]][r]^4 + 
          5*r^6*Derivative[1][\[Phi]][r]^6 - 9216*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          5376*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 80*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 158400*r^2*Derivative[1][\[Phi]][r]^
            2*Derivative[2][J][\[Phi][r]] - 18928*r^4*
           Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          100*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] - 
          768*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] + 1120*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 37344*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 + 368*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]]^2 + 4608*r*\[Alpha]*
           Derivative[1][\[Phi]][r]^3*Derivative[3][f][\[Phi][r]] + 
          768*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*Derivative[3][f][
            \[Phi][r]] + 24*r^5*\[Alpha]*Derivative[1][\[Phi]][r]^7*
           Derivative[3][f][\[Phi][r]] - 37440*r^3*Derivative[1][\[Phi]][r]^3*
           Derivative[3][J][\[Phi][r]] + 1488*r^5*Derivative[1][\[Phi]][r]^5*
           Derivative[3][J][\[Phi][r]] + 8*r^7*Derivative[1][\[Phi]][r]^7*
           Derivative[3][J][\[Phi][r]] + 96*r^2*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]^2*(432 + Derivative[1][\[Phi]][r]^2*
             (152*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(127 + 
                365*Derivative[2][J][\[Phi][r]])) + 
            24*Derivative[1][\[Phi]][r]^3*(-3*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^3*Derivative[3][J][\[Phi][r]])) - 
          288*J[\[Phi][r]]^2*(-384 + 562*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (32*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(133 + 
                550*Derivative[2][J][\[Phi][r]])) + 
            2*Derivative[1][\[Phi]][r]^3*(-8*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 65*r^3*Derivative[3][J][\[Phi][r]])) - 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (40464 - 12*Derivative[1][\[Phi]][r]^2*(-592*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 3*r^2*(133 + 
                206*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              4*(-24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(51 + 
                128*Derivative[2][J][\[Phi][r]]) + r^4*(65 + 
                1188*Derivative[2][J][\[Phi][r]] + 3168*Derivative[2][J][
                   \[Phi][r]]^2)) - 24*Derivative[1][\[Phi]][r]^3*
             (24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              185*r^3*Derivative[3][J][\[Phi][r]]) + 
            136*Derivative[1][\[Phi]][r]^5*(r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]])) + 
          4*J[\[Phi][r]]*(27648 + 10368*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 144*Derivative[1][\[Phi]][r]^2*
             (-32*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(133 + 
                550*Derivative[2][J][\[Phi][r]])) - 
            r^2*Derivative[1][\[Phi]][r]^4*(192*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(7 + Derivative[2][J][\[Phi][r]]) + 
              r^2*(323 + 4732*Derivative[2][J][\[Phi][r]] + 
                9336*Derivative[2][J][\[Phi][r]]^2)) - 
            288*Derivative[1][\[Phi]][r]^3*(-8*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 65*r^3*Derivative[3][J][\[Phi][r]]) + 
            12*Derivative[1][\[Phi]][r]^5*(16*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 31*r^5*Derivative[3][J][\[Phi][r]]) + 
            12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-6744 + Derivative[1][\[Phi]][r]^2*(-592*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(133 + 
                  206*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^3*(48*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                370*r^3*Derivative[3][J][\[Phi][r]])))) + 
        256*r^2*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^6*
         Derivative[1][\[Phi]][r]^2*(124416 + 124416*J[\[Phi][r]]^4 + 
          115824*r^2*Derivative[1][\[Phi]][r]^2 - 
          7160*r^4*Derivative[1][\[Phi]][r]^4 - 48672*r^4*
           Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4 + 
          225*r^6*Derivative[1][\[Phi]][r]^6 - 193536*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          37440*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 5408*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] - 4*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]] - 
          18432*\[Alpha]^2*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]]^2 - 3072*r^2*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]^2 - 
          96*r^4*\[Alpha]^2*Derivative[1][\[Phi]][r]^8*
           Derivative[2][f][\[Phi][r]]^2 + 720960*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          114032*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          2772*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] - 
          r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]] + 
          116736*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] + 23424*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 64*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 153120*r^4*Derivative[1][\[Phi]][r]^
            4*Derivative[2][J][\[Phi][r]]^2 + 8320*r^6*
           Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]]^2 - 
          8*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]]^2 + 
          110592*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
            \[Phi][r]] + 11520*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*
           Derivative[3][f][\[Phi][r]] - 128*r^5*\[Alpha]*
           Derivative[1][\[Phi]][r]^7*Derivative[3][f][\[Phi][r]] - 
          124992*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] + 
          19424*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] - 
          48*r^7*Derivative[1][\[Phi]][r]^7*Derivative[3][J][\[Phi][r]] + 
          24*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (2280 + Derivative[1][\[Phi]][r]^2*(2000*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - r^2*(1409 + 4176*Derivative[2][J][\[Phi][r]])) + 
            24*Derivative[1][\[Phi]][r]^3*(-64*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 65*r^3*Derivative[3][J][\[Phi][r]])) - 
          48*J[\[Phi][r]]^3*(-10368 + 11040*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (4032*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(2413 + 
                15020*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^3*(-192*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 217*r^3*Derivative[3][J][\[Phi][r]])) - 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (269136 + 12*Derivative[1][\[Phi]][r]^2*
             (11184*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1077 + 
                4228*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(10752*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 2112*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
               (5 + 8*Derivative[2][J][\[Phi][r]]) + r^4*(439 + 
                4788*Derivative[2][J][\[Phi][r]] + 11808*Derivative[2][J][
                   \[Phi][r]]^2)) - 192*Derivative[1][\[Phi]][r]^3*
             (-113*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              326*r^3*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^5*(304*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 235*r^5*Derivative[3][J][\[Phi][r]])) + 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-132480 + 12*Derivative[1][\[Phi]][r]^2*
             (-336*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(4267 + 
                11940*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(32*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                39 + 352*Derivative[2][J][\[Phi][r]]) + r^6*(9 + 
                148*Derivative[2][J][\[Phi][r]] + 464*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^4*
             (-9984*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(107 - 
                1638*Derivative[2][J][\[Phi][r]]) + r^4*(3537 + 
                26164*Derivative[2][J][\[Phi][r]] + 38688*Derivative[2][J][
                   \[Phi][r]]^2)) - 24*Derivative[1][\[Phi]][r]^3*
             (168*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              365*r^3*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^5*(-118*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 35*r^5*Derivative[3][J][\[Phi][r]]) + 
            2*Derivative[1][\[Phi]][r]^7*(14*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^7*Derivative[3][J][\[Phi][r]])) + 
          8*J[\[Phi][r]]^2*(93312 - 67284*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 18*Derivative[1][\[Phi]][r]^2*
             (-4032*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(2413 + 
                15020*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^4*(2304*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -195 + 608*Derivative[2][J][\[Phi][r]]) + r^4*(895 + 
                14254*Derivative[2][J][\[Phi][r]] + 19140*Derivative[2][J][
                   \[Phi][r]]^2)) - 216*Derivative[1][\[Phi]][r]^3*
             (-192*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              217*r^3*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^5*(360*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 607*r^5*Derivative[3][J][\[Phi][r]]) - 
            6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (33120 + Derivative[1][\[Phi]][r]^2*(336*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(4267 + 11940*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                3*(336*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                730*r^3*Derivative[3][J][\[Phi][r]]))) - 
          J[\[Phi][r]]*(-497664 - 54720*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 - 144*Derivative[1][\[Phi]][r]^2*
             (-4032*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(2413 + 
                15020*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^6*(-3072*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                169 + 732*Derivative[2][J][\[Phi][r]]) + r^6*(225 + 
                2772*Derivative[2][J][\[Phi][r]] + 8320*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^4*
             (2304*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-195 + 
                608*Derivative[2][J][\[Phi][r]]) + r^4*(895 + 
                14254*Derivative[2][J][\[Phi][r]] + 19140*Derivative[2][J][
                   \[Phi][r]]^2)) + 1728*Derivative[1][\[Phi]][r]^3*
             (-192*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              217*r^3*Derivative[3][J][\[Phi][r]]) - 
            64*Derivative[1][\[Phi]][r]^5*(360*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 607*r^5*Derivative[3][J][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^7*(8*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^7*Derivative[3][J][\[Phi][r]]) - 
            24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-44856 - Derivative[1][\[Phi]][r]^2*(11184*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1077 + 4228*
                   Derivative[2][J][\[Phi][r]])) + 16*Derivative[1][\[Phi]][
                 r]^3*(-113*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                326*r^3*Derivative[3][J][\[Phi][r]])) - 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-397440 + 24*Derivative[1][\[Phi]][r]^2*(-336*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(4267 + 11940*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                4*(-9984*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(107 - 
                  1638*Derivative[2][J][\[Phi][r]]) + r^4*(3537 + 
                  26164*Derivative[2][J][\[Phi][r]] + 38688*Derivative[2][J][
                     \[Phi][r]]^2)) - 48*Derivative[1][\[Phi]][r]^3*(
                168*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 365*r^3*
                 Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                5*(-118*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                35*r^5*Derivative[3][J][\[Phi][r]])))) + 
        128*r^3*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^5*
         Derivative[1][\[Phi]][r]*(73728*J[\[Phi][r]]^5 - 
          36864*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
            5 + 48*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
            4*(-936 + Derivative[1][\[Phi]][r]^2*(816*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] - r^2*(529 + 1766*Derivative[2][J][
                  \[Phi][r]])) + 120*Derivative[1][\[Phi]][r]^3*
             (-7*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              4*r^3*Derivative[3][J][\[Phi][r]])) - 192*J[\[Phi][r]]^4*
           (-1920 + 1701*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + Derivative[1][\[Phi]][r]^2*(2208*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - r^2*(71 + 3006*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^3*(-99*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 28*r^3*Derivative[3][J][\[Phi][r]])) - 
          4*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (88272 + 12*Derivative[1][\[Phi]][r]^2*(7328*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 11*r^2*(165 + 
                482*Derivative[2][J][\[Phi][r]])) + 
            3*Derivative[1][\[Phi]][r]^4*(1792*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                359 + 128*Derivative[2][J][\[Phi][r]]) + r^4*(43 + 
                436*Derivative[2][J][\[Phi][r]] + 1056*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*
             (28032*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              33192*r^3*Derivative[3][J][\[Phi][r]]) + 
            100*Derivative[1][\[Phi]][r]^5*(5*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 4*r^5*Derivative[3][J][\[Phi][r]])) + 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-840672 + 144*Derivative[1][\[Phi]][r]^2*
             (-2016*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(521 + 
                1692*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(-384*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                97 + 702*Derivative[2][J][\[Phi][r]]) + r^6*(47 + 
                684*Derivative[2][J][\[Phi][r]] + 1872*Derivative[2][J][
                   \[Phi][r]]^2)) - 4*Derivative[1][\[Phi]][r]^4*
             (-8448*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1117 + 
                4032*Derivative[2][J][\[Phi][r]]) + r^4*(4847 + 
                28056*Derivative[2][J][\[Phi][r]] + 33768*Derivative[2][J][
                   \[Phi][r]]^2)) + 192*Derivative[1][\[Phi]][r]^3*
             (-586*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              609*r^3*Derivative[3][J][\[Phi][r]]) - 
            720*Derivative[1][\[Phi]][r]^5*(36*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) + 
            20*Derivative[1][\[Phi]][r]^7*(5*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 2*r^7*Derivative[3][J][\[Phi][r]])) - 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (326592 + 2*Derivative[1][\[Phi]][r]^8*(80*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + r^8*Derivative[2][J][
                \[Phi][r]]*(1 + 8*Derivative[2][J][\[Phi][r]]) + 
              4*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 + 
                16*Derivative[2][J][\[Phi][r]])) - 
            384*Derivative[1][\[Phi]][r]^2*(-773*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 2*r^2*(206 + 1173*Derivative[2][J][\[Phi][
                   r]])) - Derivative[1][\[Phi]][r]^6*
             (-5376*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1227 + 
                5128*Derivative[2][J][\[Phi][r]]) + r^6*(531 + 
                5680*Derivative[2][J][\[Phi][r]] + 16176*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^4*
             (-6144*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2315 - 
                7128*Derivative[2][J][\[Phi][r]]) + r^4*(2989 + 
                18192*Derivative[2][J][\[Phi][r]] + 16380*Derivative[2][J][
                   \[Phi][r]]^2)) + 1152*Derivative[1][\[Phi]][r]^3*
             (-19*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              99*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
              5*(24928*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              27888*r^5*Derivative[3][J][\[Phi][r]]) + 
            32*Derivative[1][\[Phi]][r]^7*(7*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^7*Derivative[3][J][\[Phi][r]])) - 
          8*(-9216 + Derivative[1][\[Phi]][r]^8*(120*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + r^8*Derivative[2][J][
                \[Phi][r]]*(1 + 10*Derivative[2][J][\[Phi][r]]) + 
              2*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2 + 
                33*Derivative[2][J][\[Phi][r]])) - 
            24*Derivative[1][\[Phi]][r]^2*(-2208*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(71 + 3006*Derivative[2][J][\[Phi][r]])) + 
            6*Derivative[1][\[Phi]][r]^4*(4608*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                325 - 1318*Derivative[2][J][\[Phi][r]]) + 9*r^4*(19 + 
                392*Derivative[2][J][\[Phi][r]] + 320*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^6*
             (-2400*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1073 + 
                3262*Derivative[2][J][\[Phi][r]]) + r^6*(5 + 
                358*Derivative[2][J][\[Phi][r]] + 1401*Derivative[2][J][
                   \[Phi][r]]^2)) + 288*Derivative[1][\[Phi]][r]^3*
             (-99*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              28*r^3*Derivative[3][J][\[Phi][r]]) - 
            8*Derivative[1][\[Phi]][r]^5*(117*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 541*r^5*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^7*(306*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 89*r^7*Derivative[3][J][\[Phi][r]])) + 
          16*J[\[Phi][r]]^3*(46080 - 52542*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 48*Derivative[1][\[Phi]][r]^2*
             (-2208*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(71 + 
                3006*Derivative[2][J][\[Phi][r]])) - 
            3*Derivative[1][\[Phi]][r]^4*(4608*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                325 - 1318*Derivative[2][J][\[Phi][r]]) + 9*r^4*(19 + 
                392*Derivative[2][J][\[Phi][r]] + 320*Derivative[2][J][
                   \[Phi][r]]^2)) - 576*Derivative[1][\[Phi]][r]^3*
             (-99*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              28*r^3*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^5*(117*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 541*r^5*Derivative[3][J][\[Phi][r]]) - 
            24*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (3402 + Derivative[1][\[Phi]][r]^2*(773*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - 2*r^2*(206 + 1173*
                   Derivative[2][J][\[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^
                3*(-19*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                99*r^3*Derivative[3][J][\[Phi][r]]))) - 8*J[\[Phi][r]]^2*
           (-92160 + 44136*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 - 144*Derivative[1][\[Phi]][r]^2*
             (-2208*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(71 + 
                3006*Derivative[2][J][\[Phi][r]])) + 
            18*Derivative[1][\[Phi]][r]^4*(4608*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                325 - 1318*Derivative[2][J][\[Phi][r]]) + 9*r^4*(19 + 
                392*Derivative[2][J][\[Phi][r]] + 320*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^6*
             (-2400*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1073 + 
                3262*Derivative[2][J][\[Phi][r]]) + r^6*(5 + 
                358*Derivative[2][J][\[Phi][r]] + 1401*Derivative[2][J][
                   \[Phi][r]]^2)) + 1728*Derivative[1][\[Phi]][r]^3*
             (-99*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              28*r^3*Derivative[3][J][\[Phi][r]]) - 
            24*Derivative[1][\[Phi]][r]^5*(117*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 541*r^5*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^7*(306*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 89*r^7*Derivative[3][J][\[Phi][r]]) - 
            6*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-52542 + 3*Derivative[1][\[Phi]][r]^2*(-2016*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(521 + 1692*
                   Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^
                3*(-586*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                609*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (122472 - 72*Derivative[1][\[Phi]][r]^2*(-773*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 2*r^2*(206 + 1173*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(-6144*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2315 - 
                  7128*Derivative[2][J][\[Phi][r]]) + r^4*(2989 + 
                  18192*Derivative[2][J][\[Phi][r]] + 16380*Derivative[2][J][
                     \[Phi][r]]^2)) + 216*Derivative[1][\[Phi]][r]^3*(
                -19*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 99*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                1558*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
                1743*r^5*Derivative[3][J][\[Phi][r]]))) - 
          J[\[Phi][r]]*(44928*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 - 48*r^3*Derivative[1][J][\[Phi][r]]^
              3*Derivative[1][\[Phi]][r]^3*(-14712 - Derivative[1][\[Phi]][r]^
                2*(7328*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                11*r^2*(165 + 482*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(-2336*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 2766*r^3*Derivative[3][J][\[Phi][r]])) + 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (630504 - 72*Derivative[1][\[Phi]][r]^2*(-2016*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(521 + 1692*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(-8448*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1117 + 
                  4032*Derivative[2][J][\[Phi][r]]) + r^4*(4847 + 
                  28056*Derivative[2][J][\[Phi][r]] + 33768*Derivative[2][J][
                     \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*(
                -586*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 609*r^3*
                 Derivative[3][J][\[Phi][r]]) + 180*Derivative[1][\[Phi]][r]^
                5*(36*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (1306368 - 1152*Derivative[1][\[Phi]][r]^2*(-773*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 2*r^2*(206 + 1173*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                6*(-5376*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1227 + 
                  5128*Derivative[2][J][\[Phi][r]]) + r^6*(531 + 
                  5680*Derivative[2][J][\[Phi][r]] + 16176*Derivative[2][J][
                     \[Phi][r]]^2)) + 32*Derivative[1][\[Phi]][r]^4*(
                -6144*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2315 - 
                  7128*Derivative[2][J][\[Phi][r]]) + r^4*(2989 + 
                  18192*Derivative[2][J][\[Phi][r]] + 16380*Derivative[2][J][
                     \[Phi][r]]^2)) + 3456*Derivative[1][\[Phi]][r]^3*(
                -19*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 99*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                49856*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
                55776*r^5*Derivative[3][J][\[Phi][r]]) + 
              32*Derivative[1][\[Phi]][r]^7*(7*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^7*Derivative[3][J][\[Phi][r]])) + 
            8*(-46080 + Derivative[1][\[Phi]][r]^8*(120*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^8*Derivative[2][J][
                  \[Phi][r]]*(1 + 10*Derivative[2][J][\[Phi][r]]) + 
                2*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2 + 
                  33*Derivative[2][J][\[Phi][r]])) - 96*Derivative[1][\[Phi]][
                 r]^2*(-2208*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(71 + 3006*Derivative[2][J][\[Phi][r]])) + 
              18*Derivative[1][\[Phi]][r]^4*(4608*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 4*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(325 - 1318*Derivative[2][J][
                    \[Phi][r]]) + 9*r^4*(19 + 392*Derivative[2][J][
                    \[Phi][r]] + 320*Derivative[2][J][\[Phi][r]]^2)) - 
              4*Derivative[1][\[Phi]][r]^6*(-2400*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1073 + 3262*Derivative[2][J][
                    \[Phi][r]]) + r^6*(5 + 358*Derivative[2][J][\[Phi][r]] + 
                  1401*Derivative[2][J][\[Phi][r]]^2)) + 
              1152*Derivative[1][\[Phi]][r]^3*(-99*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 28*r^3*Derivative[3][J][
                  \[Phi][r]]) - 24*Derivative[1][\[Phi]][r]^5*(117*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 541*r^5*
                 Derivative[3][J][\[Phi][r]]) + 2*Derivative[1][\[Phi]][r]^7*(
                306*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                89*r^7*Derivative[3][J][\[Phi][r]])))) + 
        32*r^4*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^4*
         (21888 + 21888*J[\[Phi][r]]^6 - 89856*r^2*Derivative[1][\[Phi]][r]^
            2 - 17344*r^4*Derivative[1][\[Phi]][r]^4 - 
          3094*r^6*Derivative[1][\[Phi]][r]^6 - 19296*r^6*
           Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^6 + 
          5*r^8*Derivative[1][\[Phi]][r]^8 - 654336*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          82944*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 44672*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] - 616*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]] - 
          912384*\[Alpha]^2*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]]^2 - 201984*r^2*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]^2 - 
          5568*r^4*\[Alpha]^2*Derivative[1][\[Phi]][r]^8*
           Derivative[2][f][\[Phi][r]]^2 + 306432*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          261184*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] + 
          4352*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] - 
          136*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]] + 
          267264*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] + 91648*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 3456*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 118272*r^4*Derivative[1][\[Phi]][r]^
            4*Derivative[2][J][\[Phi][r]]^2 + 51680*r^6*
           Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]]^2 - 
          600*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]]^2 + 
          239616*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
            \[Phi][r]] - 44544*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*
           Derivative[3][f][\[Phi][r]] - 12992*r^5*\[Alpha]*
           Derivative[1][\[Phi]][r]^7*Derivative[3][f][\[Phi][r]] - 
          16128*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]] + 
          46656*r^5*Derivative[1][\[Phi]][r]^5*Derivative[3][J][\[Phi][r]] - 
          3448*r^7*Derivative[1][\[Phi]][r]^7*Derivative[3][J][\[Phi][r]] + 
          48*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^5*
           (-1188 + Derivative[1][\[Phi]][r]^2*(1304*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] - r^2*(451 + 1754*Derivative[2][J][
                  \[Phi][r]])) + 30*Derivative[1][\[Phi]][r]^3*
             (-32*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              11*r^3*Derivative[3][J][\[Phi][r]])) - 
          r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (180000 + 192*Derivative[1][\[Phi]][r]^2*
             (1394*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(201 + 
                692*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              4*(-26112*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              3072*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-4 + 
                7*Derivative[2][J][\[Phi][r]]) + r^4*(169 + 
                3348*Derivative[2][J][\[Phi][r]] + 8928*Derivative[2][J][
                   \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*
             (-2172*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              1387*r^3*Derivative[3][J][\[Phi][r]]) + 
            20*Derivative[1][\[Phi]][r]^5*(64*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 73*r^5*Derivative[3][J][\[Phi][r]])) + 
          2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (-345168 - 96*Derivative[1][\[Phi]][r]^2*
             (3924*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(427 + 
                1317*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(-1376*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                49 + 344*Derivative[2][J][\[Phi][r]]) + r^6*(29 + 
                388*Derivative[2][J][\[Phi][r]] + 944*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^4*
             (84480*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(296 + 
                215*Derivative[2][J][\[Phi][r]]) - 2*r^4*(5545 + 
                29336*Derivative[2][J][\[Phi][r]] + 31920*Derivative[2][J][
                   \[Phi][r]]^2)) + 144*Derivative[1][\[Phi]][r]^3*
             (-1120*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              933*r^3*Derivative[3][J][\[Phi][r]]) - 
            480*Derivative[1][\[Phi]][r]^5*(41*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^5*Derivative[3][J][\[Phi][r]]) + 
            20*Derivative[1][\[Phi]][r]^7*(2*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) - 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (698112 + 3*Derivative[1][\[Phi]][r]^8*(48*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + r^8*Derivative[2][J][
                \[Phi][r]]*(1 + 8*Derivative[2][J][\[Phi][r]]) + 
              4*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 + 
                16*Derivative[2][J][\[Phi][r]])) - 
            96*Derivative[1][\[Phi]][r]^2*(-2784*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(1311 + 7204*Derivative[2][J][\[Phi][r]])) - 
            2*Derivative[1][\[Phi]][r]^6*(-128*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(365 + 1584*Derivative[2][J][\[Phi][r]]) + 
              3*r^6*(153 + 1454*Derivative[2][J][\[Phi][r]] + 
                3928*Derivative[2][J][\[Phi][r]]^2)) + 
            4*Derivative[1][\[Phi]][r]^4*(-32640*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -23 + 700*Derivative[2][J][\[Phi][r]]) + r^4*(24365 + 
                120288*Derivative[2][J][\[Phi][r]] + 90648*Derivative[2][J][
                   \[Phi][r]]^2)) - 9216*Derivative[1][\[Phi]][r]^3*
             (-26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^3*Derivative[3][J][\[Phi][r]]) - 
            48*Derivative[1][\[Phi]][r]^5*(-2364*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 529*r^5*Derivative[3][J][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^7*(16*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 9*r^7*Derivative[3][J][\[Phi][r]])) - 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (152640 + 96*Derivative[1][\[Phi]][r]^2*
             (9360*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(353 - 
                9192*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^8*(336*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 3*r^8*Derivative[2][J][\[Phi][r]]*(1 + 
                10*Derivative[2][J][\[Phi][r]]) + 4*r^6*\[Alpha]*
               Derivative[2][f][\[Phi][r]]*(3 + 46*Derivative[2][J][
                  \[Phi][r]])) + 16*Derivative[1][\[Phi]][r]^4*
             (6240*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-467 + 
                1740*Derivative[2][J][\[Phi][r]]) + r^4*(6589 + 
                38898*Derivative[2][J][\[Phi][r]] + 21672*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (-40576*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              96*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(547 + 
                1490*Derivative[2][J][\[Phi][r]]) + r^6*(681 + 
                18488*Derivative[2][J][\[Phi][r]] + 66864*Derivative[2][J][
                   \[Phi][r]]^2)) + 1536*Derivative[1][\[Phi]][r]^3*
             (-90*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              79*r^3*Derivative[3][J][\[Phi][r]]) - 
            160*Derivative[1][\[Phi]][r]^5*(-544*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 521*r^5*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^7*(868*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 267*r^7*Derivative[3][J][\[Phi][r]])) - 
          576*J[\[Phi][r]]^5*(265*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + 4*(-57 + Derivative[1][\[Phi]][r]^2*(
                284*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(39 - 133*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(-104*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 7*r^3*Derivative[3][J][\[Phi][r]]))) - 
          2*J[\[Phi][r]]^3*(-218880 + 345168*r^3*Derivative[1][J][\[Phi][r]]^
              3*Derivative[1][\[Phi]][r]^3 + 11520*Derivative[1][\[Phi]][r]^2*
             (284*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(39 - 
                133*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
              6*(-100992*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              64*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(349 + 
                716*Derivative[2][J][\[Phi][r]]) + 17*r^6*(-91 + 
                128*Derivative[2][J][\[Phi][r]] + 1520*Derivative[2][J][
                   \[Phi][r]]^2)) + 128*Derivative[1][\[Phi]][r]^4*
             (14256*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              144*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-9 + 
                29*Derivative[2][J][\[Phi][r]]) + r^4*(271 + 
                4081*Derivative[2][J][\[Phi][r]] + 1848*Derivative[2][J][
                   \[Phi][r]]^2)) + 11520*Derivative[1][\[Phi]][r]^3*
             (-104*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^3*Derivative[3][J][\[Phi][r]]) - 
            384*Derivative[1][\[Phi]][r]^5*(-232*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 243*r^5*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^7*(1624*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 431*r^7*Derivative[3][J][\[Phi][r]]) - 
            48*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-29088 + Derivative[1][\[Phi]][r]^2*(-2784*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1311 + 7204*
                   Derivative[2][J][\[Phi][r]])) + 96*Derivative[1][\[Phi]][
                 r]^3*(-26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^3*Derivative[3][J][\[Phi][r]])) - 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-95400 + 24*Derivative[1][\[Phi]][r]^2*(-9360*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-353 + 9192*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                4*(6240*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-467 + 
                  1740*Derivative[2][J][\[Phi][r]]) + r^4*(6589 + 
                  38898*Derivative[2][J][\[Phi][r]] + 21672*Derivative[2][J][
                     \[Phi][r]]^2)) - 384*Derivative[1][\[Phi]][r]^3*(
                -90*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 79*r^3*
                 Derivative[3][J][\[Phi][r]]) + 10*Derivative[1][\[Phi]][r]^
                5*(-544*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                521*r^5*Derivative[3][J][\[Phi][r]]))) + 32*J[\[Phi][r]]^4*
           (-21816*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^
              2 - 3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (7950 + Derivative[1][\[Phi]][r]^2*(9360*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(353 - 9192*
                   Derivative[2][J][\[Phi][r]])) + 16*Derivative[1][\[Phi]][
                 r]^3*(-90*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                79*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*(5130 + 180*Derivative[1][\[Phi]][r]^2*(-284*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-39 + 133*Derivative[2][
                     J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^4*(
                14256*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                144*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-9 + 
                  29*Derivative[2][J][\[Phi][r]]) + r^4*(271 + 
                  4081*Derivative[2][J][\[Phi][r]] + 1848*Derivative[2][J][
                     \[Phi][r]]^2)) - 180*Derivative[1][\[Phi]][r]^3*(
                -104*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
                5*(-696*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                729*r^5*Derivative[3][J][\[Phi][r]]))) - 
          J[\[Phi][r]]^2*(-328320 + 180000*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 + 23040*Derivative[1][\[Phi]][r]^2*
             (284*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(39 - 
                133*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              8*(5568*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(77 + 
                432*Derivative[2][J][\[Phi][r]]) + r^8*(-5 + 
                136*Derivative[2][J][\[Phi][r]] + 600*Derivative[2][J][
                   \[Phi][r]]^2)) - 6*Derivative[1][\[Phi]][r]^6*
             (-100992*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              64*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(349 + 
                716*Derivative[2][J][\[Phi][r]]) + 17*r^6*(-91 + 
                128*Derivative[2][J][\[Phi][r]] + 1520*Derivative[2][J][
                   \[Phi][r]]^2)) + 384*Derivative[1][\[Phi]][r]^4*
             (14256*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              144*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-9 + 
                29*Derivative[2][J][\[Phi][r]]) + r^4*(271 + 
                4081*Derivative[2][J][\[Phi][r]] + 1848*Derivative[2][J][
                   \[Phi][r]]^2)) + 23040*Derivative[1][\[Phi]][r]^3*
             (-104*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^3*Derivative[3][J][\[Phi][r]]) - 
            1152*Derivative[1][\[Phi]][r]^5*(-232*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 243*r^5*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^7*(1624*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 431*r^7*Derivative[3][J][\[Phi][r]]) - 
            96*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-21573 - 2*Derivative[1][\[Phi]][r]^2*(3924*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(427 + 1317*
                   Derivative[2][J][\[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^
                3*(-1120*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                933*r^3*Derivative[3][J][\[Phi][r]])) - 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-1047168 + 72*Derivative[1][\[Phi]][r]^2*(-2784*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1311 + 7204*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                4*(-32640*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-23 + 
                  700*Derivative[2][J][\[Phi][r]]) + r^4*(24365 + 
                  120288*Derivative[2][J][\[Phi][r]] + 90648*Derivative[2][J][
                     \[Phi][r]]^2)) + 6912*Derivative[1][\[Phi]][r]^3*(
                -26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^3*Derivative[3][J][\[Phi][r]]) + 12*Derivative[1][\[Phi]][
                 r]^5*(-2364*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                529*r^5*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (1526400 + 576*Derivative[1][\[Phi]][r]^2*(9360*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(353 - 9192*
                   Derivative[2][J][\[Phi][r]])) + 48*Derivative[1][\[Phi]][
                 r]^4*(6240*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-467 + 
                  1740*Derivative[2][J][\[Phi][r]]) + r^4*(6589 + 
                  38898*Derivative[2][J][\[Phi][r]] + 21672*Derivative[2][J][
                     \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*(
                -40576*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                96*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(547 + 
                  1490*Derivative[2][J][\[Phi][r]]) + r^6*(681 + 
                  18488*Derivative[2][J][\[Phi][r]] + 66864*Derivative[2][J][
                     \[Phi][r]]^2)) + 9216*Derivative[1][\[Phi]][r]^3*(
                -90*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 79*r^3*
                 Derivative[3][J][\[Phi][r]]) - 480*Derivative[1][\[Phi]][r]^
                5*(-544*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                521*r^5*Derivative[3][J][\[Phi][r]]) + 
              8*Derivative[1][\[Phi]][r]^7*(868*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 267*r^7*Derivative[3][J][\[Phi][r]]))) - 
          2*J[\[Phi][r]]*(-65664 + 28512*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^5 + 5760*Derivative[1][\[Phi]][r]^2*
             (284*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(39 - 
                133*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              8*(5568*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(77 + 
                432*Derivative[2][J][\[Phi][r]]) + r^8*(-5 + 
                136*Derivative[2][J][\[Phi][r]] + 600*Derivative[2][J][
                   \[Phi][r]]^2)) - 3*Derivative[1][\[Phi]][r]^6*
             (-100992*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              64*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(349 + 
                716*Derivative[2][J][\[Phi][r]]) + 17*r^6*(-91 + 
                128*Derivative[2][J][\[Phi][r]] + 1520*Derivative[2][J][
                   \[Phi][r]]^2)) + 128*Derivative[1][\[Phi]][r]^4*
             (14256*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              144*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-9 + 
                29*Derivative[2][J][\[Phi][r]]) + r^4*(271 + 
                4081*Derivative[2][J][\[Phi][r]] + 1848*Derivative[2][J][
                   \[Phi][r]]^2)) + 5760*Derivative[1][\[Phi]][r]^3*
             (-104*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^3*Derivative[3][J][\[Phi][r]]) - 
            384*Derivative[1][\[Phi]][r]^5*(-232*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 243*r^5*Derivative[3][J][\[Phi][r]]) + 
            12*Derivative[1][\[Phi]][r]^7*(1624*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 431*r^7*Derivative[3][J][\[Phi][r]]) - 
            48*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
             (-3750 - 2*Derivative[1][\[Phi]][r]^2*(1394*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(201 + 
                  692*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^3*(-2172*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                1387*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (517752 + 96*Derivative[1][\[Phi]][r]^2*(3924*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(427 + 1317*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(-42240*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(296 + 
                  215*Derivative[2][J][\[Phi][r]]) + r^4*(5545 + 
                  29336*Derivative[2][J][\[Phi][r]] + 31920*Derivative[2][J][
                     \[Phi][r]]^2)) - 144*Derivative[1][\[Phi]][r]^3*(
                -1120*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 933*r^3*
                 Derivative[3][J][\[Phi][r]]) + 240*Derivative[1][\[Phi]][r]^
                5*(41*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                5*r^5*Derivative[3][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (1396224 - 144*Derivative[1][\[Phi]][r]^2*(-2784*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1311 + 7204*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                6*(-128*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(365 + 
                  1584*Derivative[2][J][\[Phi][r]]) + 3*r^6*(153 + 
                  1454*Derivative[2][J][\[Phi][r]] + 3928*Derivative[2][J][
                     \[Phi][r]]^2)) + 4*Derivative[1][\[Phi]][r]^4*(
                -32640*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-23 + 
                  700*Derivative[2][J][\[Phi][r]]) + r^4*(24365 + 
                  120288*Derivative[2][J][\[Phi][r]] + 90648*Derivative[2][J][
                     \[Phi][r]]^2)) - 13824*Derivative[1][\[Phi]][r]^3*(
                -26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^3*Derivative[3][J][\[Phi][r]]) - 48*Derivative[1][\[Phi]][
                 r]^5*(-2364*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                529*r^5*Derivative[3][J][\[Phi][r]]) + 
              8*Derivative[1][\[Phi]][r]^7*(16*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 9*r^7*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (381600 + 192*Derivative[1][\[Phi]][r]^2*(9360*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(353 - 9192*
                   Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^
                8*(336*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                3*r^8*Derivative[2][J][\[Phi][r]]*(1 + 10*Derivative[2][J][
                    \[Phi][r]]) + 4*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (3 + 46*Derivative[2][J][\[Phi][r]])) + 
              24*Derivative[1][\[Phi]][r]^4*(6240*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 48*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-467 + 1740*Derivative[2][J][
                    \[Phi][r]]) + r^4*(6589 + 38898*Derivative[2][J][
                    \[Phi][r]] + 21672*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^6*(-40576*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 96*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(547 + 1490*Derivative[2][J][
                    \[Phi][r]]) + r^6*(681 + 18488*Derivative[2][J][
                    \[Phi][r]] + 66864*Derivative[2][J][\[Phi][r]]^2)) + 
              3072*Derivative[1][\[Phi]][r]^3*(-90*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 79*r^3*Derivative[3][J][
                  \[Phi][r]]) - 240*Derivative[1][\[Phi]][r]^5*(
                -544*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                521*r^5*Derivative[3][J][\[Phi][r]]) + 
              8*Derivative[1][\[Phi]][r]^7*(868*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 267*r^7*Derivative[3][J][\[Phi][r]])))) + 
        4*r^5*\[Alpha]*Derivative[1][f][\[Phi][r]]^3*
         (576*r^7*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^6 + 
          96*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^5*
           (264 + 264*J[\[Phi][r]] + Derivative[1][\[Phi]][r]^2*
             (1736*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(206 + 
                933*Derivative[2][J][\[Phi][r]])) + 
            120*Derivative[1][\[Phi]][r]^3*(-5*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) - 
          4*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^4*
           (-17136 - 17136*J[\[Phi][r]]^2 + 12*Derivative[1][\[Phi]][r]^2*
             (-7440*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(2445 + 
                11486*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(-52224*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -49 + 512*Derivative[2][J][\[Phi][r]]) + r^4*(-43 + 
                612*Derivative[2][J][\[Phi][r]] + 2016*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*
             (93504*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              32664*r^3*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(-5*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 43*r^5*Derivative[3][J][\[Phi][r]]) - 
            12*J[\[Phi][r]]*(2856 + Derivative[1][\[Phi]][r]^2*(7440*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(2445 + 11486*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                3*(-7792*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                2722*r^3*Derivative[3][J][\[Phi][r]]))) + 
          r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^3*
           (-224640 - 224640*J[\[Phi][r]]^3 - 1728*Derivative[1][\[Phi]][r]^2*
             (352*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(87 + 
                563*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              6*(-11776*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(27 + 
                322*Derivative[2][J][\[Phi][r]]) + r^6*(69 + 
                868*Derivative[2][J][\[Phi][r]] + 1904*Derivative[2][J][
                   \[Phi][r]]^2)) - 4*Derivative[1][\[Phi]][r]^4*
             (-270336*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1036 + 
                27*Derivative[2][J][\[Phi][r]]) + r^4*(5631 + 
                30004*Derivative[2][J][\[Phi][r]] + 33144*Derivative[2][J][
                   \[Phi][r]]^2)) + 192*Derivative[1][\[Phi]][r]^3*
             (-4248*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              2189*r^3*Derivative[3][J][\[Phi][r]]) - 
            240*Derivative[1][\[Phi]][r]^5*(208*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 37*r^5*Derivative[3][J][\[Phi][r]]) + 
            40*Derivative[1][\[Phi]][r]^7*(r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]) + 
            192*J[\[Phi][r]]^2*(-3510 - 9*Derivative[1][\[Phi]][r]^2*(
                352*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(87 + 563*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(-4248*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 2189*r^3*Derivative[3][J][\[Phi][r]])) - 
            4*J[\[Phi][r]]*(168480 + 864*Derivative[1][\[Phi]][r]^2*(
                352*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(87 + 563*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-270336*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 64*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1036 + 27*Derivative[2][J][
                    \[Phi][r]]) + r^4*(5631 + 30004*Derivative[2][J][
                    \[Phi][r]] + 33144*Derivative[2][J][\[Phi][r]]^2)) - 
              96*Derivative[1][\[Phi]][r]^3*(-4248*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 2189*r^3*Derivative[3][J][
                  \[Phi][r]]) + 60*Derivative[1][\[Phi]][r]^5*(208*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 37*r^5*
                 Derivative[3][J][\[Phi][r]]))) - 
          2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
           (258048 + 258048*J[\[Phi][r]]^4 + 2*Derivative[1][\[Phi]][r]^8*
             (-32*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^8*Derivative[2][J][\[Phi][r]]*(1 + 8*Derivative[2][J][
                  \[Phi][r]]) + 4*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                1 + 16*Derivative[2][J][\[Phi][r]])) + 
            48*Derivative[1][\[Phi]][r]^2*(8288*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-1537 + 1344*Derivative[2][J][\[Phi][
                   r]])) - Derivative[1][\[Phi]][r]^6*
             (14592*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(199 + 
                1440*Derivative[2][J][\[Phi][r]]) + r^6*(693 + 
                5952*Derivative[2][J][\[Phi][r]] + 15248*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (-48384*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(275 + 
                359*Derivative[2][J][\[Phi][r]]) + r^4*(8221 + 
                39644*Derivative[2][J][\[Phi][r]] + 30648*Derivative[2][J][
                   \[Phi][r]]^2)) - 18432*Derivative[1][\[Phi]][r]^3*
             (-23*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              12*r^3*Derivative[3][J][\[Phi][r]]) - 
            16*Derivative[1][\[Phi]][r]^5*(-8328*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 373*r^5*Derivative[3][J][\[Phi][r]]) + 
            32*Derivative[1][\[Phi]][r]^7*(2*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^7*Derivative[3][J][\[Phi][r]]) - 
            48*J[\[Phi][r]]^3*(-21504 + Derivative[1][\[Phi]][r]^2*(
                -8288*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1537 - 1344*Derivative[2][J][\[Phi][r]])) + 
              384*Derivative[1][\[Phi]][r]^3*(-23*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 12*r^3*Derivative[3][J][\[Phi][r]])) - 
            8*J[\[Phi][r]]^2*(-193536 - 18*Derivative[1][\[Phi]][r]^2*(
                8288*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-1537 + 1344*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(48384*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 192*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(275 + 359*Derivative[2][J][\[Phi][r]]) - 
                r^4*(8221 + 39644*Derivative[2][J][\[Phi][r]] + 
                  30648*Derivative[2][J][\[Phi][r]]^2)) + 
              6912*Derivative[1][\[Phi]][r]^3*(-23*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 12*r^3*Derivative[3][J][
                  \[Phi][r]]) + 2*Derivative[1][\[Phi]][r]^5*(-8328*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 373*r^5*
                 Derivative[3][J][\[Phi][r]])) + J[\[Phi][r]]*
             (1032192 + 144*Derivative[1][\[Phi]][r]^2*(8288*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-1537 + 1344*
                   Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
                6*(14592*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(199 + 
                  1440*Derivative[2][J][\[Phi][r]]) + r^6*(693 + 
                  5952*Derivative[2][J][\[Phi][r]] + 15248*Derivative[2][J][
                     \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^4*(
                -48384*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(275 + 
                  359*Derivative[2][J][\[Phi][r]]) + r^4*(8221 + 
                  39644*Derivative[2][J][\[Phi][r]] + 30648*Derivative[2][J][
                     \[Phi][r]]^2)) - 55296*Derivative[1][\[Phi]][r]^3*(
                -23*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 12*r^3*
                 Derivative[3][J][\[Phi][r]]) - 32*Derivative[1][\[Phi]][r]^
                5*(-8328*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                373*r^5*Derivative[3][J][\[Phi][r]]) + 
              32*Derivative[1][\[Phi]][r]^7*(2*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^7*Derivative[3][J][\[Phi][r]]))) - 
          4*r^2*(1 + J[\[Phi][r]])*Derivative[1][J][\[Phi][r]]^2*
           Derivative[1][\[Phi]][r]*(91872 + 91872*J[\[Phi][r]]^4 + 
            4*Derivative[1][\[Phi]][r]^8*(304*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 3*r^8*Derivative[2][J][\[Phi][r]]*(1 + 
                10*Derivative[2][J][\[Phi][r]]) + 12*r^6*\[Alpha]*
               Derivative[2][f][\[Phi][r]]*(1 + 13*Derivative[2][J][
                  \[Phi][r]])) - 384*Derivative[1][\[Phi]][r]^2*
             (-48*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(81 + 
                586*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
              6*(62976*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1541 + 
                3720*Derivative[2][J][\[Phi][r]]) + r^6*(561 + 
                9896*Derivative[2][J][\[Phi][r]] + 33240*Derivative[2][J][
                   \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^4*
             (87552*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(191 + 
                1416*Derivative[2][J][\[Phi][r]]) + r^4*(29939 + 
                155088*Derivative[2][J][\[Phi][r]] + 83088*Derivative[2][J][
                   \[Phi][r]]^2)) - 192*Derivative[1][\[Phi]][r]^3*
             (-608*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              35*r^3*Derivative[3][J][\[Phi][r]]) - 
            64*Derivative[1][\[Phi]][r]^5*(-1750*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 491*r^5*Derivative[3][J][\[Phi][r]]) + 
            12*Derivative[1][\[Phi]][r]^7*(256*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 89*r^7*Derivative[3][J][\[Phi][r]]) - 
            192*J[\[Phi][r]]^3*(-1914 + 2*Derivative[1][\[Phi]][r]^2*(
                -48*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(81 + 586*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(-608*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 35*r^3*Derivative[3][J][\[Phi][r]])) - 
            2*J[\[Phi][r]]^2*(-275616 + 576*Derivative[1][\[Phi]][r]^2*(
                -48*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(81 + 586*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(87552*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 288*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(191 + 1416*Derivative[2][J][\[Phi][r]]) + 
                r^4*(29939 + 155088*Derivative[2][J][\[Phi][r]] + 
                  83088*Derivative[2][J][\[Phi][r]]^2)) + 
              288*Derivative[1][\[Phi]][r]^3*(-608*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 35*r^3*Derivative[3][J][
                  \[Phi][r]]) + 32*Derivative[1][\[Phi]][r]^5*(-1750*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 491*r^5*
                 Derivative[3][J][\[Phi][r]])) + J[\[Phi][r]]*
             (367488 - 1152*Derivative[1][\[Phi]][r]^2*(-48*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(81 + 586*Derivative[2][J][
                    \[Phi][r]])) - Derivative[1][\[Phi]][r]^6*(62976*r^2*
                 \[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1541 + 3720*Derivative[2][J][
                    \[Phi][r]]) + r^6*(561 + 9896*Derivative[2][J][
                    \[Phi][r]] + 33240*Derivative[2][J][\[Phi][r]]^2)) + 
              4*Derivative[1][\[Phi]][r]^4*(87552*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 288*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(191 + 1416*Derivative[2][J][
                    \[Phi][r]]) + r^4*(29939 + 155088*Derivative[2][J][
                    \[Phi][r]] + 83088*Derivative[2][J][\[Phi][r]]^2)) - 
              576*Derivative[1][\[Phi]][r]^3*(-608*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 35*r^3*Derivative[3][J][
                  \[Phi][r]]) - 128*Derivative[1][\[Phi]][r]^5*(-1750*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 491*r^5*
                 Derivative[3][J][\[Phi][r]]) + 12*Derivative[1][\[Phi]][r]^
                7*(256*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                89*r^7*Derivative[3][J][\[Phi][r]]))) - 
          2*(1 + J[\[Phi][r]])^3*Derivative[1][\[Phi]][r]*
           (192*(1728*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*(293 - 192*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(3072*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 16*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                151 + 394*Derivative[2][J][\[Phi][r]]) + r^8*(-5 + 
                584*Derivative[2][J][\[Phi][r]] + 1568*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^2*
             (59904*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(47 + 
                42*Derivative[2][J][\[Phi][r]]) + r^4*(823 + 
                9788*Derivative[2][J][\[Phi][r]] + 2352*Derivative[2][J][
                   \[Phi][r]]^2)) - 4*Derivative[1][\[Phi]][r]^4*
             (-92160*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              64*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(362 + 
                375*Derivative[2][J][\[Phi][r]]) + r^6*(-1923 - 
                932*Derivative[2][J][\[Phi][r]] + 14608*Derivative[2][J][
                   \[Phi][r]]^2)) - 55296*r*\[Alpha]*Derivative[1][\[Phi]][r]*
             Derivative[3][f][\[Phi][r]] - 192*J[\[Phi][r]]^3*
             (-1728*\[Alpha]*Derivative[2][f][\[Phi][r]] + r*(-293*r + 
                192*r*Derivative[2][J][\[Phi][r]] + 288*\[Alpha]*
                 Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]])) - 
            1024*Derivative[1][\[Phi]][r]^3*(-99*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 20*r^5*Derivative[3][J][\[Phi][r]]) + 
            64*Derivative[1][\[Phi]][r]^5*(416*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 99*r^7*Derivative[3][J][\[Phi][r]]) - 
            16*J[\[Phi][r]]^2*(36*(-1728*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-293 + 192*Derivative[2][J][\[Phi][
                     r]])) - Derivative[1][\[Phi]][r]^2*(59904*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 96*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(47 + 42*Derivative[2][J][
                    \[Phi][r]]) + r^4*(823 + 9788*Derivative[2][J][
                    \[Phi][r]] + 2352*Derivative[2][J][\[Phi][r]]^2)) + 
              10368*r*\[Alpha]*Derivative[1][\[Phi]][r]*Derivative[3][f][
                \[Phi][r]] + 64*Derivative[1][\[Phi]][r]^3*(-99*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 20*r^5*Derivative[3][J][
                  \[Phi][r]])) + 4*J[\[Phi][r]]*(144*(1728*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(293 - 192*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                92160*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                64*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(362 + 
                  375*Derivative[2][J][\[Phi][r]]) + r^6*(1923 + 
                  932*Derivative[2][J][\[Phi][r]] - 14608*Derivative[2][J][
                     \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^2*(
                59904*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(47 + 
                  42*Derivative[2][J][\[Phi][r]]) + r^4*(823 + 
                  9788*Derivative[2][J][\[Phi][r]] + 2352*Derivative[2][J][
                     \[Phi][r]]^2)) - 41472*r*\[Alpha]*Derivative[1][\[Phi]][
                r]*Derivative[3][f][\[Phi][r]] - 512*Derivative[1][\[Phi]][r]^
                3*(-99*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                20*r^5*Derivative[3][J][\[Phi][r]]) + 
              16*Derivative[1][\[Phi]][r]^5*(416*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 99*r^7*Derivative[3][J][
                  \[Phi][r]]))) - 4*r*(1 + J[\[Phi][r]])^2*
           Derivative[1][J][\[Phi][r]]*(10944 + 10944*J[\[Phi][r]]^4 + 
            576*Derivative[1][\[Phi]][r]^2*(600*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(53 - 246*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^8*(4224*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 4*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                163 + 696*Derivative[2][J][\[Phi][r]]) + r^8*(-5 + 
                136*Derivative[2][J][\[Phi][r]] + 600*Derivative[2][J][
                   \[Phi][r]]^2)) + 4*Derivative[1][\[Phi]][r]^4*
             (73728*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              128*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-89 + 
                1380*Derivative[2][J][\[Phi][r]]) + r^4*(7611 + 
                61700*Derivative[2][J][\[Phi][r]] + 21072*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^6*
             (-25600*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1084 + 
                1577*Derivative[2][J][\[Phi][r]]) + r^6*(-867 + 
                4850*Derivative[2][J][\[Phi][r]] + 27200*Derivative[2][J][
                   \[Phi][r]]^2)) + 2688*Derivative[1][\[Phi]][r]^3*
             (-12*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^3*Derivative[3][J][\[Phi][r]]) - 
            384*Derivative[1][\[Phi]][r]^5*(-217*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 114*r^5*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^7*(1574*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 431*r^7*Derivative[3][J][\[Phi][r]]) + 
            192*J[\[Phi][r]]^3*(228 + Derivative[1][\[Phi]][r]^2*(
                1800*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*
                 (53 - 246*Derivative[2][J][\[Phi][r]])) + 
              14*Derivative[1][\[Phi]][r]^3*(-12*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 7*r^3*Derivative[3][J][\[Phi][r]])) + 
            4*J[\[Phi][r]]^2*(16416 + 432*Derivative[1][\[Phi]][r]^2*(
                600*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(53 - 246*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(73728*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 128*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(-89 + 1380*Derivative[2][J][\[Phi][r]]) + 
                r^4*(7611 + 61700*Derivative[2][J][\[Phi][r]] + 
                  21072*Derivative[2][J][\[Phi][r]]^2)) + 
              2016*Derivative[1][\[Phi]][r]^3*(-12*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 7*r^3*Derivative[3][J][
                  \[Phi][r]]) - 96*Derivative[1][\[Phi]][r]^5*(-217*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 114*r^5*
                 Derivative[3][J][\[Phi][r]])) + 2*J[\[Phi][r]]*
             (21888 + 864*Derivative[1][\[Phi]][r]^2*(600*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(53 - 246*Derivative[2][J][
                    \[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^4*(
                73728*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                128*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-89 + 
                  1380*Derivative[2][J][\[Phi][r]]) + r^4*(7611 + 
                  61700*Derivative[2][J][\[Phi][r]] + 21072*Derivative[2][J][
                     \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*(
                -25600*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1084 + 
                  1577*Derivative[2][J][\[Phi][r]]) + r^6*(-867 + 
                  4850*Derivative[2][J][\[Phi][r]] + 27200*Derivative[2][J][
                     \[Phi][r]]^2)) + 4032*Derivative[1][\[Phi]][r]^3*(
                -12*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^3*Derivative[3][J][\[Phi][r]]) - 
              384*Derivative[1][\[Phi]][r]^5*(-217*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 114*r^5*Derivative[3][J][
                  \[Phi][r]]) + 4*Derivative[1][\[Phi]][r]^7*(1574*r^5*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 431*r^7*
                 Derivative[3][J][\[Phi][r]])))) + 
        r^6*Derivative[1][f][\[Phi][r]]^2*
         (4320*r^8*Derivative[1][J][\[Phi][r]]^8*Derivative[1][\[Phi]][r]^6 - 
          9216*J[\[Phi][r]]^7*(r^2 + 8*\[Alpha]*Derivative[2][f][
              \[Phi][r]]) + 24*r^7*Derivative[1][J][\[Phi][r]]^7*
           Derivative[1][\[Phi]][r]^5*(1704 + Derivative[1][\[Phi]][r]^2*
             (4944*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(157 + 
                816*Derivative[2][J][\[Phi][r]])) + 
            24*Derivative[1][\[Phi]][r]^3*(-32*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]])) - 
          2*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4*
           (-48240 + 12*Derivative[1][\[Phi]][r]^2*(-28240*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(781 + 5988*Derivative[2][J][
                  \[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^4*
             (-34304*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(7 + 
                40*Derivative[2][J][\[Phi][r]]) + r^4*(-17 + 
                68*Derivative[2][J][\[Phi][r]] + 288*Derivative[2][J][
                   \[Phi][r]]^2)) - 192*Derivative[1][\[Phi]][r]^3*
             (-425*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              66*r^3*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^5*(-112*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 33*r^5*Derivative[3][J][\[Phi][r]])) + 
          4*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
           (10368 - 12*Derivative[1][\[Phi]][r]^2*(-20976*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(59 + 8220*Derivative[2][J][
                  \[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^6*
             (-744*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-17 + 
                48*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                12*Derivative[2][J][\[Phi][r]] + 24*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^4*
             (323328*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2131 + 
                342*Derivative[2][J][\[Phi][r]]) - r^4*(1021 + 
                6012*Derivative[2][J][\[Phi][r]] + 7488*Derivative[2][J][
                   \[Phi][r]]^2)) + 24*Derivative[1][\[Phi]][r]^3*
             (-5080*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              1191*r^3*Derivative[3][J][\[Phi][r]]) - 
            72*Derivative[1][\[Phi]][r]^5*(34*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 9*r^5*Derivative[3][J][\[Phi][r]]) + 
            2*Derivative[1][\[Phi]][r]^7*(-2*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) - 
          r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (49536 + Derivative[1][\[Phi]][r]^8*(-352*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + r^8*Derivative[2][J][
                \[Phi][r]]*(1 + 8*Derivative[2][J][\[Phi][r]]) + 
              4*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 + 
                16*Derivative[2][J][\[Phi][r]])) + 
            48*Derivative[1][\[Phi]][r]^2*(-2112*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 7*r^2*(-287 + 1284*Derivative[2][J][
                  \[Phi][r]])) + 16*Derivative[1][\[Phi]][r]^4*
             (-115968*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(13289 + 
                6768*Derivative[2][J][\[Phi][r]]) + 3*r^4*(523 + 
                2919*Derivative[2][J][\[Phi][r]] + 2838*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (29184*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(183 + 
                28*Derivative[2][J][\[Phi][r]]) + r^6*(387 + 
                3044*Derivative[2][J][\[Phi][r]] + 7392*Derivative[2][J][
                   \[Phi][r]]^2)) - 576*Derivative[1][\[Phi]][r]^3*
             (-1104*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              365*r^3*Derivative[3][J][\[Phi][r]]) + 
            64*Derivative[1][\[Phi]][r]^5*(1706*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 39*r^5*Derivative[3][J][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^7*(-8*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^7*Derivative[3][J][\[Phi][r]])) - 
          2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (9792 + 8*Derivative[1][\[Phi]][r]^8*(96*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 4*r^6*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(1 + 6*Derivative[2][J][\[Phi][r]]) + 
              r^8*Derivative[2][J][\[Phi][r]]*(1 + 10*Derivative[2][J][
                  \[Phi][r]])) + 48*Derivative[1][\[Phi]][r]^2*
             (3328*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-1333 + 
                528*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
              6*(231168*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(305 + 
                554*Derivative[2][J][\[Phi][r]]) + r^6*(521 + 
                7032*Derivative[2][J][\[Phi][r]] + 22032*Derivative[2][J][
                   \[Phi][r]]^2)) + 4*Derivative[1][\[Phi]][r]^4*
             (78336*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1043 + 
                904*Derivative[2][J][\[Phi][r]]) + r^4*(5635 + 
                41832*Derivative[2][J][\[Phi][r]] + 30960*Derivative[2][J][
                   \[Phi][r]]^2)) - 384*Derivative[1][\[Phi]][r]^3*
             (-572*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              183*r^3*Derivative[3][J][\[Phi][r]]) - 
            32*Derivative[1][\[Phi]][r]^5*(-4904*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 441*r^5*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^7*(156*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 89*r^7*Derivative[3][J][\[Phi][r]])) - 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (1728*(64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*(1 - 16*Derivative[2][J][\[Phi][r]])) + 
            16*Derivative[1][\[Phi]][r]^2*(16128*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                221 + 2016*Derivative[2][J][\[Phi][r]]) + 9*r^4*(-65 + 
                600*Derivative[2][J][\[Phi][r]] + 112*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^6*
             (-16000*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              64*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(39 + 
                Derivative[2][J][\[Phi][r]]) + r^8*(-5 + 584*Derivative[2][J][
                  \[Phi][r]] + 1568*Derivative[2][J][\[Phi][r]]^2)) - 
            4*Derivative[1][\[Phi]][r]^4*(-26880*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(3107 + 2020*Derivative[2][J][\[Phi][r]]) + 
              r^6*(-639 + 3344*Derivative[2][J][\[Phi][r]] + 
                16752*Derivative[2][J][\[Phi][r]]^2)) + 
            2304*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]] - 
            128*Derivative[1][\[Phi]][r]^3*(-724*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 255*r^5*Derivative[3][J][\[Phi][r]]) + 
            64*Derivative[1][\[Phi]][r]^5*(436*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 99*r^7*Derivative[3][J][\[Phi][r]])) - 
          4*(2304*(r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^2*(-2496*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 6912*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^
                2 + r^4*(-47 + 564*Derivative[2][J][\[Phi][r]] + 
                72*Derivative[2][J][\[Phi][r]]^2)) + 
            Derivative[1][\[Phi]][r]^6*(-14592*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 32*r^6*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(31 - 30*Derivative[2][J][\[Phi][r]]) + 
              r^8*(5 + 340*Derivative[2][J][\[Phi][r]] + 
                656*Derivative[2][J][\[Phi][r]]^2)) - 
            8*Derivative[1][\[Phi]][r]^4*(-16896*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(487 + 308*Derivative[2][J][\[Phi][r]]) + 
              r^6*(-143 + 96*Derivative[2][J][\[Phi][r]] + 
                1800*Derivative[2][J][\[Phi][r]]^2)) - 
            768*Derivative[1][\[Phi]][r]^3*(-30*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^5*(672*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 127*r^7*Derivative[3][J][\[Phi][r]])) - 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*(10368 - 
            96*Derivative[1][\[Phi]][r]^2*(1056*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(143 + 876*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^8*(1536*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                95 + 96*Derivative[2][J][\[Phi][r]]) + r^8*(-5 + 
                136*Derivative[2][J][\[Phi][r]] + 600*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (110592*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(998 + 
                1935*Derivative[2][J][\[Phi][r]]) + r^4*(965 + 
                23256*Derivative[2][J][\[Phi][r]] + 11088*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^6*
             (185088*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              48*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1049 + 
                888*Derivative[2][J][\[Phi][r]]) + r^6*(-187 + 
                7524*Derivative[2][J][\[Phi][r]] + 28560*Derivative[2][J][
                   \[Phi][r]]^2)) - 384*Derivative[1][\[Phi]][r]^3*
             (-280*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              3*r^3*Derivative[3][J][\[Phi][r]]) - 
            192*Derivative[1][\[Phi]][r]^5*(-920*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 213*r^5*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^7*(1424*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 431*r^7*Derivative[3][J][\[Phi][r]])) - 
          32*J[\[Phi][r]]^5*(612*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r] + 6048*(r^2 + 8*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]) + 12*Derivative[1][\[Phi]][r]^2*
             (-2496*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              6912*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*(-47 + 564*Derivative[2][J][\[Phi][r]] + 
                72*Derivative[2][J][\[Phi][r]]^2)) - 
            Derivative[1][\[Phi]][r]^4*(-16896*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(487 + 308*Derivative[2][J][\[Phi][r]]) + 
              r^6*(-143 + 96*Derivative[2][J][\[Phi][r]] + 
                1800*Derivative[2][J][\[Phi][r]]^2)) - 
            576*Derivative[1][\[Phi]][r]^3*(-30*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) + 
            2*Derivative[1][\[Phi]][r]^5*(672*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 127*r^7*Derivative[3][J][\[Phi][r]]) - 
            6*r^2*Derivative[1][J][\[Phi][r]]^2*(-648 + Derivative[1][\[Phi]][
                 r]^2*(1056*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(143 + 876*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^3*(-280*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (648*(64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 - 16*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(16128*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (221 + 2016*Derivative[2][J][\[Phi][r]]) + 9*r^4*
                 (-65 + 600*Derivative[2][J][\[Phi][r]] + 112*
                   Derivative[2][J][\[Phi][r]]^2)) + 864*r^3*Derivative[1][
                 \[Phi]][r]*Derivative[3][J][\[Phi][r]] - 
              8*Derivative[1][\[Phi]][r]^3*(-724*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 255*r^5*Derivative[3][J][
                  \[Phi][r]]))) - 4*J[\[Phi][r]]^4*
           (12384*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              2 + 80640*(r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            240*Derivative[1][\[Phi]][r]^2*(-2496*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 6912*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^
                2 + r^4*(-47 + 564*Derivative[2][J][\[Phi][r]] + 
                72*Derivative[2][J][\[Phi][r]]^2)) + 
            Derivative[1][\[Phi]][r]^6*(-14592*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 32*r^6*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(31 - 30*Derivative[2][J][\[Phi][r]]) + 
              r^8*(5 + 340*Derivative[2][J][\[Phi][r]] + 
                656*Derivative[2][J][\[Phi][r]]^2)) - 
            40*Derivative[1][\[Phi]][r]^4*(-16896*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(487 + 308*Derivative[2][J][\[Phi][r]]) + 
              r^6*(-143 + 96*Derivative[2][J][\[Phi][r]] + 
                1800*Derivative[2][J][\[Phi][r]]^2)) - 
            11520*Derivative[1][\[Phi]][r]^3*(-30*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) + 
            80*Derivative[1][\[Phi]][r]^5*(672*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 127*r^7*Derivative[3][J][\[Phi][r]]) - 
            24*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-1020 + Derivative[1][\[Phi]][r]^2*(-3328*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1333 - 
                  528*Derivative[2][J][\[Phi][r]])) + 8*Derivative[1][\[Phi]][
                 r]^3*(-572*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                183*r^3*Derivative[3][J][\[Phi][r]])) - 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*(-19440 + 
              60*Derivative[1][\[Phi]][r]^2*(1056*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(143 + 876*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(110592*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (998 + 1935*Derivative[2][J][\[Phi][r]]) + 
                r^4*(965 + 23256*Derivative[2][J][\[Phi][r]] + 11088*
                   Derivative[2][J][\[Phi][r]]^2)) + 
              240*Derivative[1][\[Phi]][r]^3*(-280*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 3*r^3*Derivative[3][J][
                  \[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^5*(-920*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 213*r^5*
                 Derivative[3][J][\[Phi][r]])) + 2*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*
             (6480*(64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 - 16*Derivative[2][J][\[Phi][r]])) + 
              20*Derivative[1][\[Phi]][r]^2*(16128*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(221 + 2016*Derivative[2][J][
                    \[Phi][r]]) + 9*r^4*(-65 + 600*Derivative[2][J][
                    \[Phi][r]] + 112*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^4*(-26880*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(3107 + 2020*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-639 + 3344*Derivative[2][J][
                    \[Phi][r]] + 16752*Derivative[2][J][\[Phi][r]]^2)) + 
              8640*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]] - 
              160*Derivative[1][\[Phi]][r]^3*(-724*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 255*r^5*Derivative[3][J][
                  \[Phi][r]]) + 16*Derivative[1][\[Phi]][r]^5*(436*r^5*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 99*r^7*
                 Derivative[3][J][\[Phi][r]]))) - 2*J[\[Phi][r]]^3*
           (-20736*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
              3 - 24*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^2*(-4128 + Derivative[1][\[Phi]][r]^2*(
                2112*\[Alpha]*Derivative[2][f][\[Phi][r]] + 7*r^2*
                 (287 - 1284*Derivative[2][J][\[Phi][r]])) + 
              12*Derivative[1][\[Phi]][r]^3*(-1104*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 365*r^3*Derivative[3][J][
                  \[Phi][r]])) - 4*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]*(-24480 - 48*Derivative[1][\[Phi]][r]^
                2*(3328*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-1333 + 528*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(78336*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 192*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(1043 + 904*Derivative[2][J][\[Phi][r]]) + 
                r^4*(5635 + 41832*Derivative[2][J][\[Phi][r]] + 
                  30960*Derivative[2][J][\[Phi][r]]^2)) + 
              384*Derivative[1][\[Phi]][r]^3*(-572*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 183*r^3*Derivative[3][J][
                  \[Phi][r]]) + 8*Derivative[1][\[Phi]][r]^5*(-4904*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 441*r^5*
                 Derivative[3][J][\[Phi][r]])) + r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*
             (34560*(64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 - 16*Derivative[2][J][\[Phi][r]])) + 
              160*Derivative[1][\[Phi]][r]^2*(16128*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(221 + 2016*Derivative[2][J][
                    \[Phi][r]]) + 9*r^4*(-65 + 600*Derivative[2][J][
                    \[Phi][r]] + 112*Derivative[2][J][\[Phi][r]]^2)) + 
              Derivative[1][\[Phi]][r]^6*(-16000*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 64*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(39 + Derivative[2][J][
                   \[Phi][r]]) + r^8*(-5 + 584*Derivative[2][J][\[Phi][r]] + 
                  1568*Derivative[2][J][\[Phi][r]]^2)) - 
              16*Derivative[1][\[Phi]][r]^4*(-26880*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(3107 + 2020*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-639 + 3344*Derivative[2][J][
                    \[Phi][r]] + 16752*Derivative[2][J][\[Phi][r]]^2)) + 
              46080*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][
                \[Phi][r]] - 1280*Derivative[1][\[Phi]][r]^3*(-724*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 255*r^5*
                 Derivative[3][J][\[Phi][r]]) + 256*Derivative[1][\[Phi]][r]^
                5*(436*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                99*r^7*Derivative[3][J][\[Phi][r]])) + 
            8*(20160*(r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              80*Derivative[1][\[Phi]][r]^2*(-2496*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 6912*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^4*(-47 + 
                  564*Derivative[2][J][\[Phi][r]] + 72*Derivative[2][J][
                     \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^6*(
                -14592*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                32*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(31 - 
                  30*Derivative[2][J][\[Phi][r]]) + r^8*(5 + 
                  340*Derivative[2][J][\[Phi][r]] + 656*Derivative[2][J][
                     \[Phi][r]]^2)) - 20*Derivative[1][\[Phi]][r]^4*(
                -16896*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(487 + 
                  308*Derivative[2][J][\[Phi][r]]) + r^6*(-143 + 
                  96*Derivative[2][J][\[Phi][r]] + 1800*Derivative[2][J][
                     \[Phi][r]]^2)) - 3840*Derivative[1][\[Phi]][r]^3*(
                -30*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]]) + 40*Derivative[1][\[Phi]][
                 r]^5*(672*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                127*r^7*Derivative[3][J][\[Phi][r]])) + 
            2*r^2*Derivative[1][J][\[Phi][r]]^2*(103680 - 
              480*Derivative[1][\[Phi]][r]^2*(1056*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(143 + 876*Derivative[2][J][\[Phi][r]])) + 
              16*Derivative[1][\[Phi]][r]^4*(110592*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 64*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(998 + 1935*Derivative[2][J][
                    \[Phi][r]]) + r^4*(965 + 23256*Derivative[2][J][
                    \[Phi][r]] + 11088*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^6*(185088*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 48*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1049 + 888*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-187 + 7524*Derivative[2][J][
                    \[Phi][r]] + 28560*Derivative[2][J][\[Phi][r]]^2)) - 
              1920*Derivative[1][\[Phi]][r]^3*(-280*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 3*r^3*Derivative[3][J][
                  \[Phi][r]]) - 384*Derivative[1][\[Phi]][r]^5*(
                -920*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                213*r^5*Derivative[3][J][\[Phi][r]]) + 
              4*Derivative[1][\[Phi]][r]^7*(1424*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 431*r^7*Derivative[3][J][
                  \[Phi][r]]))) - J[\[Phi][r]]*
           (-40896*r^7*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^
              5 - 24*r^6*Derivative[1][J][\[Phi][r]]^6*
             Derivative[1][\[Phi]][r]^4*(8040 + Derivative[1][\[Phi]][r]^2*(
                28240*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                r^2*(781 + 5988*Derivative[2][J][\[Phi][r]])) + 
              16*Derivative[1][\[Phi]][r]^3*(-425*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 66*r^3*Derivative[3][J][\[Phi][r]])) + 
            4*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
             (-31104 + 24*Derivative[1][\[Phi]][r]^2*(-20976*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(59 + 8220*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                -323328*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2131 + 
                  342*Derivative[2][J][\[Phi][r]]) + r^4*(1021 + 
                  6012*Derivative[2][J][\[Phi][r]] + 7488*Derivative[2][J][
                     \[Phi][r]]^2)) - 48*Derivative[1][\[Phi]][r]^3*(
                -5080*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 1191*r^3*
                 Derivative[3][J][\[Phi][r]]) + 72*Derivative[1][\[Phi]][r]^
                5*(34*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                9*r^5*Derivative[3][J][\[Phi][r]])) + 
            r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (198144 + 144*Derivative[1][\[Phi]][r]^2*(-2112*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^2*(-287 + 1284*
                   Derivative[2][J][\[Phi][r]])) + 32*Derivative[1][\[Phi]][
                 r]^4*(-115968*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(13289 + 
                  6768*Derivative[2][J][\[Phi][r]]) + 3*r^4*(523 + 
                  2919*Derivative[2][J][\[Phi][r]] + 2838*Derivative[2][J][
                     \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*(
                29184*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(183 + 
                  28*Derivative[2][J][\[Phi][r]]) + r^6*(387 + 
                  3044*Derivative[2][J][\[Phi][r]] + 7392*Derivative[2][J][
                     \[Phi][r]]^2)) - 1728*Derivative[1][\[Phi]][r]^3*(
                -1104*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 365*r^3*
                 Derivative[3][J][\[Phi][r]]) + 128*Derivative[1][\[Phi]][r]^
                5*(1706*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                39*r^5*Derivative[3][J][\[Phi][r]]) + 
              16*Derivative[1][\[Phi]][r]^7*(-8*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^7*Derivative[3][J][\[Phi][r]])) + 
            4*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (24480 + 4*Derivative[1][\[Phi]][r]^8*(96*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 4*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1 + 6*Derivative[2][J][
                    \[Phi][r]]) + r^8*Derivative[2][J][\[Phi][r]]*
                 (1 + 10*Derivative[2][J][\[Phi][r]])) + 
              96*Derivative[1][\[Phi]][r]^2*(3328*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-1333 + 528*Derivative[2][J][\[Phi][
                     r]])) - Derivative[1][\[Phi]][r]^6*(231168*r^2*
                 \[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 32*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(305 + 554*Derivative[2][J][
                    \[Phi][r]]) + r^6*(521 + 7032*Derivative[2][J][
                    \[Phi][r]] + 22032*Derivative[2][J][\[Phi][r]]^2)) + 
              6*Derivative[1][\[Phi]][r]^4*(78336*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 192*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1043 + 904*Derivative[2][J][
                    \[Phi][r]]) + r^4*(5635 + 41832*Derivative[2][J][
                    \[Phi][r]] + 30960*Derivative[2][J][\[Phi][r]]^2)) - 
              768*Derivative[1][\[Phi]][r]^3*(-572*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 183*r^3*Derivative[3][J][
                  \[Phi][r]]) - 48*Derivative[1][\[Phi]][r]^5*(-4904*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 441*r^5*
                 Derivative[3][J][\[Phi][r]]) + 8*Derivative[1][\[Phi]][r]^7*(
                156*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                89*r^7*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (10368*(64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 - 16*Derivative[2][J][\[Phi][r]])) + 
              80*Derivative[1][\[Phi]][r]^2*(16128*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(221 + 2016*Derivative[2][J][
                    \[Phi][r]]) + 9*r^4*(-65 + 600*Derivative[2][J][
                    \[Phi][r]] + 112*Derivative[2][J][\[Phi][r]]^2)) + 
              3*Derivative[1][\[Phi]][r]^6*(-16000*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 64*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(39 + Derivative[2][J][
                   \[Phi][r]]) + r^8*(-5 + 584*Derivative[2][J][\[Phi][r]] + 
                  1568*Derivative[2][J][\[Phi][r]]^2)) - 
              16*Derivative[1][\[Phi]][r]^4*(-26880*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(3107 + 2020*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-639 + 3344*Derivative[2][J][
                    \[Phi][r]] + 16752*Derivative[2][J][\[Phi][r]]^2)) + 
              13824*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][
                \[Phi][r]] - 640*Derivative[1][\[Phi]][r]^3*(-724*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 255*r^5*
                 Derivative[3][J][\[Phi][r]]) + 256*Derivative[1][\[Phi]][r]^
                5*(436*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                99*r^7*Derivative[3][J][\[Phi][r]])) + 
            16*(4032*(r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              24*Derivative[1][\[Phi]][r]^2*(-2496*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 6912*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^4*(-47 + 
                  564*Derivative[2][J][\[Phi][r]] + 72*Derivative[2][J][
                     \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^6*(
                -14592*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                32*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(31 - 
                  30*Derivative[2][J][\[Phi][r]]) + r^8*(5 + 
                  340*Derivative[2][J][\[Phi][r]] + 656*Derivative[2][J][
                     \[Phi][r]]^2)) - 10*Derivative[1][\[Phi]][r]^4*(
                -16896*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(487 + 
                  308*Derivative[2][J][\[Phi][r]]) + r^6*(-143 + 
                  96*Derivative[2][J][\[Phi][r]] + 1800*Derivative[2][J][
                     \[Phi][r]]^2)) - 1152*Derivative[1][\[Phi]][r]^3*(
                -30*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]]) + 20*Derivative[1][\[Phi]][
                 r]^5*(672*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                127*r^7*Derivative[3][J][\[Phi][r]])) + 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*(31104 - 
              240*Derivative[1][\[Phi]][r]^2*(1056*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(143 + 876*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^8*(1536*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 8*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(95 + 96*Derivative[2][J][
                    \[Phi][r]]) + r^8*(-5 + 136*Derivative[2][J][\[Phi][r]] + 
                  600*Derivative[2][J][\[Phi][r]]^2)) + 
              16*Derivative[1][\[Phi]][r]^4*(110592*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 64*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(998 + 1935*Derivative[2][J][
                    \[Phi][r]]) + r^4*(965 + 23256*Derivative[2][J][
                    \[Phi][r]] + 11088*Derivative[2][J][\[Phi][r]]^2)) - 
              3*Derivative[1][\[Phi]][r]^6*(185088*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 48*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1049 + 888*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-187 + 7524*Derivative[2][J][
                    \[Phi][r]] + 28560*Derivative[2][J][\[Phi][r]]^2)) - 
              960*Derivative[1][\[Phi]][r]^3*(-280*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 3*r^3*Derivative[3][J][
                  \[Phi][r]]) - 384*Derivative[1][\[Phi]][r]^5*(
                -920*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                213*r^5*Derivative[3][J][\[Phi][r]]) + 
              12*Derivative[1][\[Phi]][r]^7*(1424*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 431*r^7*Derivative[3][J][
                  \[Phi][r]]))) - 2*J[\[Phi][r]]^2*
           (-48240*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              4 - 24*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^3*(2592 + Derivative[1][\[Phi]][r]^2*(
                20976*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                r^2*(59 + 8220*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^3*(-5080*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 1191*r^3*Derivative[3][J][\[Phi][r]])) + 
            8*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (18576 + 9*Derivative[1][\[Phi]][r]^2*(-2112*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^2*(-287 + 1284*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(-115968*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(13289 + 
                  6768*Derivative[2][J][\[Phi][r]]) + 3*r^4*(523 + 
                  2919*Derivative[2][J][\[Phi][r]] + 2838*Derivative[2][J][
                     \[Phi][r]]^2)) - 108*Derivative[1][\[Phi]][r]^3*(
                -1104*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 365*r^3*
                 Derivative[3][J][\[Phi][r]]) + 4*Derivative[1][\[Phi]][r]^5*(
                1706*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                39*r^5*Derivative[3][J][\[Phi][r]])) + 
            r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (97920 + 288*Derivative[1][\[Phi]][r]^2*(3328*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-1333 + 
                  528*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][
                 r]^6*(231168*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(305 + 
                  554*Derivative[2][J][\[Phi][r]]) + r^6*(521 + 
                  7032*Derivative[2][J][\[Phi][r]] + 22032*Derivative[2][J][
                     \[Phi][r]]^2)) + 12*Derivative[1][\[Phi]][r]^4*(
                78336*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1043 + 
                  904*Derivative[2][J][\[Phi][r]]) + r^4*(5635 + 
                  41832*Derivative[2][J][\[Phi][r]] + 30960*Derivative[2][J][
                     \[Phi][r]]^2)) - 2304*Derivative[1][\[Phi]][r]^3*(
                -572*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 183*r^3*
                 Derivative[3][J][\[Phi][r]]) - 96*Derivative[1][\[Phi]][r]^
                5*(-4904*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                441*r^5*Derivative[3][J][\[Phi][r]]) + 
              8*Derivative[1][\[Phi]][r]^7*(156*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 89*r^7*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (25920*(64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(1 - 16*Derivative[2][J][\[Phi][r]])) + 
              160*Derivative[1][\[Phi]][r]^2*(16128*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(221 + 2016*Derivative[2][J][
                    \[Phi][r]]) + 9*r^4*(-65 + 600*Derivative[2][J][
                    \[Phi][r]] + 112*Derivative[2][J][\[Phi][r]]^2)) + 
              3*Derivative[1][\[Phi]][r]^6*(-16000*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 64*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(39 + Derivative[2][J][
                   \[Phi][r]]) + r^8*(-5 + 584*Derivative[2][J][\[Phi][r]] + 
                  1568*Derivative[2][J][\[Phi][r]]^2)) - 
              24*Derivative[1][\[Phi]][r]^4*(-26880*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(3107 + 2020*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-639 + 3344*Derivative[2][J][
                    \[Phi][r]] + 16752*Derivative[2][J][\[Phi][r]]^2)) + 
              34560*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][
                \[Phi][r]] - 1280*Derivative[1][\[Phi]][r]^3*(-724*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 255*r^5*
                 Derivative[3][J][\[Phi][r]]) + 384*Derivative[1][\[Phi]][r]^
                5*(436*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                99*r^7*Derivative[3][J][\[Phi][r]])) + 
            4*(24192*(r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              120*Derivative[1][\[Phi]][r]^2*(-2496*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 6912*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^4*(-47 + 
                  564*Derivative[2][J][\[Phi][r]] + 72*Derivative[2][J][
                     \[Phi][r]]^2)) + 3*Derivative[1][\[Phi]][r]^6*(
                -14592*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                32*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(31 - 
                  30*Derivative[2][J][\[Phi][r]]) + r^8*(5 + 
                  340*Derivative[2][J][\[Phi][r]] + 656*Derivative[2][J][
                     \[Phi][r]]^2)) - 40*Derivative[1][\[Phi]][r]^4*(
                -16896*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(487 + 
                  308*Derivative[2][J][\[Phi][r]]) + r^6*(-143 + 
                  96*Derivative[2][J][\[Phi][r]] + 1800*Derivative[2][J][
                     \[Phi][r]]^2)) - 5760*Derivative[1][\[Phi]][r]^3*(
                -30*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]]) + 80*Derivative[1][\[Phi]][
                 r]^5*(672*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                127*r^7*Derivative[3][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^2*(155520 - 
              960*Derivative[1][\[Phi]][r]^2*(1056*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(143 + 876*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^8*(1536*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 8*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(95 + 96*Derivative[2][J][
                    \[Phi][r]]) + r^8*(-5 + 136*Derivative[2][J][\[Phi][r]] + 
                  600*Derivative[2][J][\[Phi][r]]^2)) + 
              48*Derivative[1][\[Phi]][r]^4*(110592*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 64*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(998 + 1935*Derivative[2][J][
                    \[Phi][r]]) + r^4*(965 + 23256*Derivative[2][J][
                    \[Phi][r]] + 11088*Derivative[2][J][\[Phi][r]]^2)) - 
              6*Derivative[1][\[Phi]][r]^6*(185088*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 48*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1049 + 888*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-187 + 7524*Derivative[2][J][
                    \[Phi][r]] + 28560*Derivative[2][J][\[Phi][r]]^2)) - 
              3840*Derivative[1][\[Phi]][r]^3*(-280*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 3*r^3*Derivative[3][J][
                  \[Phi][r]]) - 1152*Derivative[1][\[Phi]][r]^5*(
                -920*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                213*r^5*Derivative[3][J][\[Phi][r]]) + 
              24*Derivative[1][\[Phi]][r]^7*(1424*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 431*r^7*Derivative[3][J][
                  \[Phi][r]]))) + 64*J[\[Phi][r]]^6*
           (-324*r^2*Derivative[1][J][\[Phi][r]]^2 - 
            1008*(r^2 + 8*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^2*(2496*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - 6912*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*(47 - 564*Derivative[2][J][\[Phi][r]] - 
                72*Derivative[2][J][\[Phi][r]]^2)) + 
            48*Derivative[1][\[Phi]][r]^3*(-30*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) - 
            18*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (192*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(3 - 
                48*Derivative[2][J][\[Phi][r]] + 4*r*Derivative[1][\[Phi]][r]*
                 Derivative[3][J][\[Phi][r]]))))) + 
      r*\[Alpha]*B[r]^3*(-2*r^9*(2 + 2*J[\[Phi][r]] + 
           r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])^2*
         (8*\[Alpha]*Derivative[1][\[Phi]][r]^2*(192*J[\[Phi][r]]^5 - 
            48*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4 + 
            16*J[\[Phi][r]]^4*(60 + 36*Derivative[1][J][\[Phi][r]]^2 + 
              14*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
              3*r^2*Derivative[1][\[Phi]][r]^2) + 
            2*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
             (-192 + r^2*Derivative[1][\[Phi]][r]^2) - 
            28*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-8 + r^2*Derivative[1][\[Phi]][r]^2) - 
            48*(-4 + r^2*Derivative[1][\[Phi]][r]^2) - 
            8*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (48 + r^2*Derivative[1][\[Phi]][r]^2) - 
            32*Derivative[1][J][\[Phi][r]]^2*(-18 + 7*r^2*Derivative[1][
                  \[Phi]][r]^2) + r*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]*(672 - 168*r^2*Derivative[1][\[Phi]][r]^
                2 + r^4*Derivative[1][\[Phi]][r]^4) + 4*J[\[Phi][r]]^3*
             (480 + 168*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
                r] - 48*r^2*Derivative[1][\[Phi]][r]^2 - 7*r*Derivative[1][J][
                \[Phi][r]]*Derivative[1][\[Phi]][r]*(-32 + 
                r^2*Derivative[1][\[Phi]][r]^2) - 8*Derivative[1][J][
                 \[Phi][r]]^2*(-72 + 7*r^2*Derivative[1][\[Phi]][r]^2)) - 
            12*J[\[Phi][r]]^2*(32*r^2*Derivative[1][J][\[Phi][r]]^4*
               Derivative[1][\[Phi]][r]^2 + 7*r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r]*(-16 + r^2*Derivative[1][\[Phi]][r]^
                  2) + 14*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][
                 \[Phi]][r]*(-12 + r^2*Derivative[1][\[Phi]][r]^2) + 
              8*(-20 + 3*r^2*Derivative[1][\[Phi]][r]^2) + 
              8*Derivative[1][J][\[Phi][r]]^2*(-36 + 7*r^2*
                 Derivative[1][\[Phi]][r]^2)) + J[\[Phi][r]]*
             (-384*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
                3 - 192*(-5 + r^2*Derivative[1][\[Phi]][r]^2) - 
              8*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*(
                96 + r^2*Derivative[1][\[Phi]][r]^2) - 96*Derivative[1][J][
                 \[Phi][r]]^2*(-24 + 7*r^2*Derivative[1][\[Phi]][r]^2) + 
              Derivative[1][J][\[Phi][r]]*(896*r*Derivative[1][\[Phi]][r] - 
                84*r^3*Derivative[1][\[Phi]][r]^3) + r*Derivative[1][J][
                 \[Phi][r]]^3*Derivative[1][\[Phi]][r]*(2016 - 336*r^2*
                 Derivative[1][\[Phi]][r]^2 + r^4*Derivative[1][\[Phi]][r]^
                  4)))*Derivative[2][f][\[Phi][r]]^2 + 
          Derivative[2][f][\[Phi][r]]*(192*J[\[Phi][r]]^6 - 
            432*r^5*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^
              5 + 32*J[\[Phi][r]]^5*(36 + 18*Derivative[1][J][\[Phi][r]]^2 + 
              21*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
              8*r^2*Derivative[1][\[Phi]][r]^2) + 
            48*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4*
             (-51 + r^2*Derivative[1][\[Phi]][r]^2) + 
            4*Derivative[1][J][\[Phi][r]]^2*(144 - 312*r^2*Derivative[1][
                  \[Phi]][r]^2 - 55*r^4*Derivative[1][\[Phi]][r]^4 + 
              r^6*Derivative[1][\[Phi]][r]^6) + 
            2*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (1008 + r^4*Derivative[1][\[Phi]][r]^4*(29 - 12*Derivative[2][J][
                  \[Phi][r]]) + r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][
                 J][\[Phi][r]] - 96*r^2*Derivative[1][\[Phi]][r]^2*(11 + 
                3*Derivative[2][J][\[Phi][r]])) + Derivative[1][J][\[Phi][r]]*
             (672*r*Derivative[1][\[Phi]][r] + 2*r^5*Derivative[1][\[Phi]][r]^
                5*(3 - 28*Derivative[2][J][\[Phi][r]]) + 
              48*r^3*Derivative[1][\[Phi]][r]^3*(-5 + 6*Derivative[2][J][
                  \[Phi][r]])) + 8*r^2*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^2*(-180 + r^4*Derivative[1][\[Phi]][r]^
                4*(4 + 3*Derivative[2][J][\[Phi][r]]) - 
              12*r^2*Derivative[1][\[Phi]][r]^2*(17 + 12*Derivative[2][J][
                  \[Phi][r]])) - r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^3*(3456 + r^4*Derivative[1][\[Phi]][r]^
                4 + 24*r^2*Derivative[1][\[Phi]][r]^2*(7 + 
                18*Derivative[2][J][\[Phi][r]])) - 
            4*(-48 + 64*r^2*Derivative[1][\[Phi]][r]^2 + 
              r^4*Derivative[1][\[Phi]][r]^4*(5 + 24*Derivative[2][J][
                  \[Phi][r]])) + 4*J[\[Phi][r]]^4*(720 + 
              504*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r] - 
              320*r^2*Derivative[1][\[Phi]][r]^2 + Derivative[1][J][
                 \[Phi][r]]^2*(720 - 312*r^2*Derivative[1][\[Phi]][r]^2) - 
              r^4*Derivative[1][\[Phi]][r]^4*(5 + 24*Derivative[2][J][
                  \[Phi][r]]) + 12*r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r]*(70 + r^2*Derivative[1][\[Phi]][r]^2*
                 (-5 + 6*Derivative[2][J][\[Phi][r]]))) - 2*J[\[Phi][r]]^3*
             (720*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
                2 + 2*Derivative[1][J][\[Phi][r]]^2*(-1440 + 1248*r^2*
                 Derivative[1][\[Phi]][r]^2 + 55*r^4*Derivative[1][\[Phi]][r]^
                  4) + 96*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][
                 \[Phi]][r]*(-42 + r^2*Derivative[1][\[Phi]][r]^2*
                 (11 + 3*Derivative[2][J][\[Phi][r]])) + 8*(-240 + 
                160*r^2*Derivative[1][\[Phi]][r]^2 + r^4*
                 Derivative[1][\[Phi]][r]^4*(5 + 24*Derivative[2][J][
                    \[Phi][r]])) + r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r]*(-3360 - 96*r^2*Derivative[1][\[Phi]][
                   r]^2*(-5 + 6*Derivative[2][J][\[Phi][r]]) + 
                r^4*Derivative[1][\[Phi]][r]^4*(-3 + 28*Derivative[2][J][
                    \[Phi][r]]))) - 2*J[\[Phi][r]]^2*
             (1728*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
                3 + Derivative[1][J][\[Phi][r]]^2*(-2880 + 3744*r^2*
                 Derivative[1][\[Phi]][r]^2 + 330*r^4*Derivative[1][\[Phi]][
                   r]^4 - 2*r^6*Derivative[1][\[Phi]][r]^6) + 
              r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*(
                -6048 + 288*r^2*Derivative[1][\[Phi]][r]^2*(11 + 
                  3*Derivative[2][J][\[Phi][r]]) + r^4*Derivative[1][\[Phi]][
                   r]^4*(-29 + 12*Derivative[2][J][\[Phi][r]])) + 
              48*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
                2*(45 + r^2*Derivative[1][\[Phi]][r]^2*(17 + 
                  12*Derivative[2][J][\[Phi][r]])) + 4*(-360 + 320*r^2*
                 Derivative[1][\[Phi]][r]^2 + 3*r^4*Derivative[1][\[Phi]][r]^
                  4*(5 + 24*Derivative[2][J][\[Phi][r]])) + 
              3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*(
                -1120 - 48*r^2*Derivative[1][\[Phi]][r]^2*(-5 + 
                  6*Derivative[2][J][\[Phi][r]]) + r^4*Derivative[1][\[Phi]][
                   r]^4*(-3 + 28*Derivative[2][J][\[Phi][r]]))) - 
            2*J[\[Phi][r]]*(1224*r^4*Derivative[1][J][\[Phi][r]]^6*
               Derivative[1][\[Phi]][r]^4 + Derivative[1][J][\[Phi][r]]^2*(
                -1440 + 2496*r^2*Derivative[1][\[Phi]][r]^2 + 330*r^4*
                 Derivative[1][\[Phi]][r]^4 - 4*r^6*Derivative[1][\[Phi]][r]^
                  6) + Derivative[1][J][\[Phi][r]]^3*(-4032*r*
                 Derivative[1][\[Phi]][r] - r^7*Derivative[1][\[Phi]][r]^7*
                 Derivative[2][J][\[Phi][r]] + 288*r^3*Derivative[1][\[Phi]][
                   r]^3*(11 + 3*Derivative[2][J][\[Phi][r]]) + 
                2*r^5*Derivative[1][\[Phi]][r]^5*(-29 + 12*Derivative[2][J][
                    \[Phi][r]])) - 4*r^2*Derivative[1][J][\[Phi][r]]^4*
               Derivative[1][\[Phi]][r]^2*(-540 + r^4*Derivative[1][\[Phi]][
                   r]^4*(4 + 3*Derivative[2][J][\[Phi][r]]) - 24*r^2*
                 Derivative[1][\[Phi]][r]^2*(17 + 12*Derivative[2][J][
                    \[Phi][r]])) + 12*r^3*Derivative[1][J][\[Phi][r]]^5*
               Derivative[1][\[Phi]][r]^3*(288 + r^2*Derivative[1][\[Phi]][r]^
                  2*(7 + 18*Derivative[2][J][\[Phi][r]])) + 
              8*(-72 + 80*r^2*Derivative[1][\[Phi]][r]^2 + 
                r^4*Derivative[1][\[Phi]][r]^4*(5 + 24*Derivative[2][J][
                    \[Phi][r]])) + 3*r*Derivative[1][J][\[Phi][r]]*
               Derivative[1][\[Phi]][r]*(-560 - 32*r^2*Derivative[1][\[Phi]][
                   r]^2*(-5 + 6*Derivative[2][J][\[Phi][r]]) + 
                r^4*Derivative[1][\[Phi]][r]^4*(-3 + 28*Derivative[2][J][
                    \[Phi][r]])))) - 4*r^3*(1 + J[\[Phi][r]])*
           (1 + J[\[Phi][r]] + 3*Derivative[1][J][\[Phi][r]]^2)*
           Derivative[1][\[Phi]][r]^3*(2 + 2*J[\[Phi][r]] + 
             r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])^2*
           (-2 - 2*J[\[Phi][r]] - 12*Derivative[1][J][\[Phi][r]]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])*
           Derivative[3][f][\[Phi][r]]) - 32768*r*\[Alpha]^7*
         Derivative[1][f][\[Phi][r]]^8*Derivative[1][\[Phi]][r]^6*
         (-120 - 3*r^2*Derivative[1][\[Phi]][r]^2 - 
          480*Derivative[2][J][\[Phi][r]] + 12*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]] + 96*r^2*Derivative[1][\[Phi]][r]^2*
           Derivative[2][J][\[Phi][r]]^2 + 96*r*Derivative[1][\[Phi]][r]*
           Derivative[3][J][\[Phi][r]] + 4*r^3*Derivative[1][\[Phi]][r]^3*
           Derivative[3][J][\[Phi][r]] + 24*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r]*(3 + 12*Derivative[2][J][\[Phi][r]] - 
            4*r*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]]) - 
          24*J[\[Phi][r]]*(5 + 20*Derivative[2][J][\[Phi][r]] - 
            4*r*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]])) + 
        4096*\[Alpha]^6*Derivative[1][f][\[Phi][r]]^7*
         Derivative[1][\[Phi]][r]^3*(2304 + 2304*J[\[Phi][r]]^3 + 
          3936*r^2*Derivative[1][\[Phi]][r]^2 - 5184*r^3*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 - 
          48*r^4*Derivative[1][\[Phi]][r]^4 - r^6*Derivative[1][\[Phi]][r]^
            6 - 384*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]] - 16*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]] + 
          21696*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          1184*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          10*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] - 
          768*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] - 32*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 3936*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 - 16*r^6*Derivative[1][\[Phi]][r]^6*
           Derivative[2][J][\[Phi][r]]^2 - 4608*r^3*Derivative[1][\[Phi]][r]^
            3*Derivative[3][J][\[Phi][r]] + 24*r^5*Derivative[1][\[Phi]][r]^5*
           Derivative[3][J][\[Phi][r]] - 96*J[\[Phi][r]]^2*
           (-72 + 318*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] - r^2*Derivative[1][\[Phi]][r]^2*(41 + 226*Derivative[2][J][
                \[Phi][r]]) + 48*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]]) + 96*r^2*
           Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (180 + Derivative[1][\[Phi]][r]^2*(24*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - r^2*(12 + 43*Derivative[2][J][\[Phi][r]])) + 
            4*Derivative[1][\[Phi]][r]^3*(-2*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]])) + 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-15264 + 48*Derivative[1][\[Phi]][r]^2*
             (-40*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(20 + 
                47*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3 + 
                16*Derivative[2][J][\[Phi][r]]) + r^4*(13 - 
                36*Derivative[2][J][\[Phi][r]] - 384*Derivative[2][J][
                   \[Phi][r]]^2)) + 48*Derivative[1][\[Phi]][r]^3*
             (8*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 25*r^3*Derivative[3][
                 J][\[Phi][r]]) - 8*Derivative[1][\[Phi]][r]^5*
             (-2*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              3*r^5*Derivative[3][J][\[Phi][r]])) + 8*J[\[Phi][r]]*
           (864 + 2160*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 24*r^2*Derivative[1][\[Phi]][r]^2*
             (41 + 226*Derivative[2][J][\[Phi][r]]) - 
            2*r^2*Derivative[1][\[Phi]][r]^4*(24*Derivative[2][f][\[Phi][r]]*(
                \[Alpha] + 2*\[Alpha]*Derivative[2][J][\[Phi][r]]) + 
              r^2*(3 + 74*Derivative[2][J][\[Phi][r]] + 246*Derivative[2][J][
                   \[Phi][r]]^2)) - 1152*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]] + 3*r^5*Derivative[1][\[Phi]][r]^5*
             Derivative[3][J][\[Phi][r]] + 12*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(-636 + Derivative[1][\[Phi]][r]^2*(
                -40*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(20 + 47*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(8*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 25*r^3*Derivative[3][J][\[Phi][r]])))) + 
        2048*r*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^6*
         Derivative[1][\[Phi]][r]^2*(6912*J[\[Phi][r]]^4 - 
          12384*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
            4 + 96*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
            3*(102 + Derivative[1][\[Phi]][r]^2*(62*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - r^2*(20 + 73*Derivative[2][J][\[Phi][r]])) + 
            3*Derivative[1][\[Phi]][r]^3*(-8*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^3*Derivative[3][J][\[Phi][r]])) - 
          48*J[\[Phi][r]]^3*(-576 + 1488*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (144*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(199 + 
                1734*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^3*(-8*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 21*r^3*Derivative[3][J][\[Phi][r]])) - 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (71424 - 96*Derivative[1][\[Phi]][r]^2*(100*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(197 + 624*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (-64*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(7 + 
                8*Derivative[2][J][\[Phi][r]]) + r^6*(3 + 26*Derivative[2][J][
                  \[Phi][r]] + 40*Derivative[2][J][\[Phi][r]]^2)) + 
            2*Derivative[1][\[Phi]][r]^4*(-768*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                10 + 93*Derivative[2][J][\[Phi][r]]) + r^4*(183 + 
                1936*Derivative[2][J][\[Phi][r]] + 4560*Derivative[2][J][
                   \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^3*
             (-24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              11*r^3*Derivative[3][J][\[Phi][r]]) + 
            48*Derivative[1][\[Phi]][r]^5*(9*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]])) - 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (57456 + 48*Derivative[1][\[Phi]][r]^2*(764*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(85 + 236*Derivative[2][J][\[Phi][
                   r]])) + Derivative[1][\[Phi]][r]^4*
             (1536*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(9 + 
                32*Derivative[2][J][\[Phi][r]]) + r^4*(-31 - 
                84*Derivative[2][J][\[Phi][r]] + 480*Derivative[2][J][
                   \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*
             (-26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              85*r^3*Derivative[3][J][\[Phi][r]]) + 
            12*Derivative[1][\[Phi]][r]^5*(-8*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^5*Derivative[3][J][\[Phi][r]])) + 
          2*(3456 + 24*Derivative[1][\[Phi]][r]^2*(-144*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(199 + 1734*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(11 + 
                84*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                21*Derivative[2][J][\[Phi][r]] + 96*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^4*
             (-96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-7 + 
                10*Derivative[2][J][\[Phi][r]]) + r^4*(51 + 
                1436*Derivative[2][J][\[Phi][r]] + 3048*Derivative[2][J][
                   \[Phi][r]]^2)) - 288*Derivative[1][\[Phi]][r]^3*
             (-8*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              21*r^3*Derivative[3][J][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^5*(18*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 25*r^5*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
          4*J[\[Phi][r]]^2*(10368 - 14364*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 36*Derivative[1][\[Phi]][r]^2*
             (-144*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(199 + 
                1734*Derivative[2][J][\[Phi][r]])) - 
            r^2*Derivative[1][\[Phi]][r]^4*(-96*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(-7 + 10*Derivative[2][J][\[Phi][r]]) + 
              r^2*(51 + 1436*Derivative[2][J][\[Phi][r]] + 
                3048*Derivative[2][J][\[Phi][r]]^2)) - 
            432*Derivative[1][\[Phi]][r]^3*(-8*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 21*r^3*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(18*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 25*r^5*Derivative[3][J][\[Phi][r]]) - 
            24*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (2232 - Derivative[1][\[Phi]][r]^2*(100*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(197 + 624*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^3*(
                -24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 11*r^3*
                 Derivative[3][J][\[Phi][r]]))) + 2*J[\[Phi][r]]*
           (13824 + 4896*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 72*Derivative[1][\[Phi]][r]^2*
             (-144*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(199 + 
                1734*Derivative[2][J][\[Phi][r]])) + 
            r^4*Derivative[1][\[Phi]][r]^6*(4*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(11 + 84*Derivative[2][J][\[Phi][r]]) + 
              r^2*(1 + 21*Derivative[2][J][\[Phi][r]] + 96*Derivative[2][J][
                   \[Phi][r]]^2)) - 4*r^2*Derivative[1][\[Phi]][r]^4*
             (-96*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-7 + 
                10*Derivative[2][J][\[Phi][r]]) + r^2*(51 + 
                1436*Derivative[2][J][\[Phi][r]] + 3048*Derivative[2][J][
                   \[Phi][r]]^2)) - 864*Derivative[1][\[Phi]][r]^3*
             (-8*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              21*r^3*Derivative[3][J][\[Phi][r]]) + 
            32*Derivative[1][\[Phi]][r]^5*(18*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 25*r^5*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]) + 
            24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-2394 - Derivative[1][\[Phi]][r]^2*(764*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(85 + 236*Derivative[2][J][
                    \[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^3*(
                -26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 85*r^3*
                 Derivative[3][J][\[Phi][r]])) + r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(-107136 + 
              96*Derivative[1][\[Phi]][r]^2*(100*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(197 + 624*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(768*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (10 + 93*Derivative[2][J][\[Phi][r]]) - r^4*(183 + 
                  1936*Derivative[2][J][\[Phi][r]] + 4560*Derivative[2][J][
                     \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*(
                -24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 11*r^3*
                 Derivative[3][J][\[Phi][r]]) - 24*Derivative[1][\[Phi]][r]^
                5*(9*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])))) + 256*r^2*\[Alpha]^4*
         Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][r]*
         (48384*J[\[Phi][r]]^5 - 46080*r^5*Derivative[1][J][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]^5 + 48*r^4*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]^4*(-1632 + Derivative[1][\[Phi]][r]^2*
             (592*\[Alpha]*Derivative[2][f][\[Phi][r]] - 5*r^2*(29 + 
                118*Derivative[2][J][\[Phi][r]])) + 
            80*Derivative[1][\[Phi]][r]^3*(-3*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) - 
          192*J[\[Phi][r]]^4*(-1260 + 1335*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^2*
             (576*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(52 + 
                2219*Derivative[2][J][\[Phi][r]])) + 
            4*Derivative[1][\[Phi]][r]^3*(-108*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 53*r^3*Derivative[3][J][\[Phi][r]])) - 
          2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (127584 - Derivative[1][\[Phi]][r]^4*(-6144*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 48*r^2*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(41 + 80*Derivative[2][J][\[Phi][r]]) + 
              5*r^4*(13 + 108*Derivative[2][J][\[Phi][r]])) + 
            48*Derivative[1][\[Phi]][r]^2*(2392*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(517 + 1415*Derivative[2][J][\[Phi][r]])) - 
            48*Derivative[1][\[Phi]][r]^3*(-392*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 405*r^3*Derivative[3][J][\[Phi][r]]) + 
            80*Derivative[1][\[Phi]][r]^5*(-3*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]])) - 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (619776 - 192*Derivative[1][\[Phi]][r]^2*
             (-1188*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(101 + 
                630*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              6*(-512*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-1 + 
                5*Derivative[2][J][\[Phi][r]]) + 5*r^6*(3 + 
                22*Derivative[2][J][\[Phi][r]] + 32*Derivative[2][J][
                   \[Phi][r]]^2)) + 4*Derivative[1][\[Phi]][r]^4*
             (768*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(113 + 
                366*Derivative[2][J][\[Phi][r]]) + r^4*(649 + 
                5084*Derivative[2][J][\[Phi][r]] + 8904*Derivative[2][J][
                   \[Phi][r]]^2)) - 192*Derivative[1][\[Phi]][r]^3*
             (-88*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              265*r^3*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^5*(176*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 35*r^5*Derivative[3][J][\[Phi][r]])) + 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-128160 + 48*Derivative[1][\[Phi]][r]^2*
             (-288*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1039 + 
                6504*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(-384*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                37 + 192*Derivative[2][J][\[Phi][r]]) + r^6*(19 + 
                276*Derivative[2][J][\[Phi][r]] + 936*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^4*
             (-6144*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-493 + 
                948*Derivative[2][J][\[Phi][r]]) + r^4*(3289 + 
                21064*Derivative[2][J][\[Phi][r]] + 25008*Derivative[2][J][
                   \[Phi][r]]^2)) - 192*Derivative[1][\[Phi]][r]^3*
             (-36*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              125*r^3*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(-376*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 313*r^5*Derivative[3][J][\[Phi][r]]) + 
            10*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
          2*(24192 + r^6*Derivative[1][\[Phi]][r]^8*(1 + 2*Derivative[2][J][
                \[Phi][r]])*(4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*Derivative[2][J][\[Phi][r]]) + 96*Derivative[1][\[Phi]][r]^
              2*(-576*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*(52 + 2219*Derivative[2][J][\[Phi][r]])) - 
            32*Derivative[1][\[Phi]][r]^4*(576*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -19 + 53*Derivative[2][J][\[Phi][r]]) + r^4*(-2 + 
                795*Derivative[2][J][\[Phi][r]] + 1020*Derivative[2][J][
                   \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^6*
             (-1152*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(19 + 
                101*Derivative[2][J][\[Phi][r]]) + r^6*(8 + 
                225*Derivative[2][J][\[Phi][r]] + 1108*Derivative[2][J][
                   \[Phi][r]]^2)) - 384*Derivative[1][\[Phi]][r]^3*
             (-108*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              53*r^3*Derivative[3][J][\[Phi][r]]) + 
            96*Derivative[1][\[Phi]][r]^5*(36*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 53*r^5*Derivative[3][J][\[Phi][r]]) - 
            4*Derivative[1][\[Phi]][r]^7*(24*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^7*Derivative[3][J][\[Phi][r]])) + 
          32*J[\[Phi][r]]^3*(15120 - 19368*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 24*Derivative[1][\[Phi]][r]^2*
             (-576*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(52 + 
                2219*Derivative[2][J][\[Phi][r]])) - 
            2*Derivative[1][\[Phi]][r]^4*(576*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -19 + 53*Derivative[2][J][\[Phi][r]]) + r^4*(-2 + 
                795*Derivative[2][J][\[Phi][r]] + 1020*Derivative[2][J][
                   \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*
             (-108*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              53*r^3*Derivative[3][J][\[Phi][r]]) + 
            6*Derivative[1][\[Phi]][r]^5*(36*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 53*r^5*Derivative[3][J][\[Phi][r]]) - 
            3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (10680 + Derivative[1][\[Phi]][r]^2*(288*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(1039 + 6504*
                   Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^
                3*(-36*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                125*r^3*Derivative[3][J][\[Phi][r]]))) - 
          4*J[\[Phi][r]]^2*(-120960 + 63792*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 - 288*Derivative[1][\[Phi]][r]^2*
             (-576*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(52 + 
                2219*Derivative[2][J][\[Phi][r]])) + 
            48*Derivative[1][\[Phi]][r]^4*(576*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -19 + 53*Derivative[2][J][\[Phi][r]]) + r^4*(-2 + 
                795*Derivative[2][J][\[Phi][r]] + 1020*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*
             (-1152*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(19 + 
                101*Derivative[2][J][\[Phi][r]]) + r^6*(8 + 
                225*Derivative[2][J][\[Phi][r]] + 1108*Derivative[2][J][
                   \[Phi][r]]^2)) + 1152*Derivative[1][\[Phi]][r]^3*
             (-108*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              53*r^3*Derivative[3][J][\[Phi][r]]) - 
            144*Derivative[1][\[Phi]][r]^5*(36*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 53*r^5*Derivative[3][J][\[Phi][r]]) + 
            2*Derivative[1][\[Phi]][r]^7*(24*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^7*Derivative[3][J][\[Phi][r]]) - 
            48*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-9684 + Derivative[1][\[Phi]][r]^2*(-1188*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(101 + 630*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^3*(
                -88*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 265*r^3*
                 Derivative[3][J][\[Phi][r]])) + r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(384480 - 
              72*Derivative[1][\[Phi]][r]^2*(-288*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(1039 + 6504*Derivative[2][J][\[Phi][
                     r]])) + Derivative[1][\[Phi]][r]^4*(-6144*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 32*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-493 + 948*Derivative[2][J][
                    \[Phi][r]]) + r^4*(3289 + 21064*Derivative[2][J][
                    \[Phi][r]] + 25008*Derivative[2][J][\[Phi][r]]^2)) + 
              288*Derivative[1][\[Phi]][r]^3*(-36*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 125*r^3*Derivative[3][J][\[Phi][r]]) - 
              4*Derivative[1][\[Phi]][r]^5*(-376*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 313*r^5*Derivative[3][J][
                  \[Phi][r]]))) + 2*J[\[Phi][r]]*(120960 - 
            39168*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              4 + r^6*Derivative[1][\[Phi]][r]^8*(1 + 2*Derivative[2][J][
                \[Phi][r]])*(4*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*Derivative[2][J][\[Phi][r]]) + 384*Derivative[1][\[Phi]][r]^
              2*(-576*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*(52 + 2219*Derivative[2][J][\[Phi][r]])) - 
            96*Derivative[1][\[Phi]][r]^4*(576*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -19 + 53*Derivative[2][J][\[Phi][r]]) + r^4*(-2 + 
                795*Derivative[2][J][\[Phi][r]] + 1020*Derivative[2][J][
                   \[Phi][r]]^2)) + 4*Derivative[1][\[Phi]][r]^6*
             (-1152*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(19 + 
                101*Derivative[2][J][\[Phi][r]]) + r^6*(8 + 
                225*Derivative[2][J][\[Phi][r]] + 1108*Derivative[2][J][
                   \[Phi][r]]^2)) - 1536*Derivative[1][\[Phi]][r]^3*
             (-108*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              53*r^3*Derivative[3][J][\[Phi][r]]) + 
            288*Derivative[1][\[Phi]][r]^5*(36*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 53*r^5*Derivative[3][J][\[Phi][r]]) - 
            8*Derivative[1][\[Phi]][r]^7*(24*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^7*Derivative[3][J][\[Phi][r]]) + 
            48*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-5316 - Derivative[1][\[Phi]][r]^2*(2392*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(517 + 1415*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                3*(-392*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                405*r^3*Derivative[3][J][\[Phi][r]])) - 
            2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (464832 - 96*Derivative[1][\[Phi]][r]^2*(-1188*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(101 + 630*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                768*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(113 + 
                  366*Derivative[2][J][\[Phi][r]]) + r^4*(649 + 
                  5084*Derivative[2][J][\[Phi][r]] + 8904*Derivative[2][J][
                     \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*(
                -88*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 265*r^3*
                 Derivative[3][J][\[Phi][r]]) + 6*Derivative[1][\[Phi]][r]^5*(
                176*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                35*r^5*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-512640 + 144*Derivative[1][\[Phi]][r]^2*(-288*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1039 + 6504*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                6*(-384*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 + 
                  192*Derivative[2][J][\[Phi][r]]) + r^6*(19 + 
                  276*Derivative[2][J][\[Phi][r]] + 936*Derivative[2][J][
                     \[Phi][r]]^2)) - 4*Derivative[1][\[Phi]][r]^4*(
                -6144*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-493 + 
                  948*Derivative[2][J][\[Phi][r]]) + r^4*(3289 + 
                  21064*Derivative[2][J][\[Phi][r]] + 25008*Derivative[2][J][
                     \[Phi][r]]^2)) - 576*Derivative[1][\[Phi]][r]^3*(
                -36*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 125*r^3*
                 Derivative[3][J][\[Phi][r]]) + 16*Derivative[1][\[Phi]][r]^
                5*(-376*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                313*r^5*Derivative[3][J][\[Phi][r]]) + 
              10*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])))) + 
        128*r^3*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^4*
         (18432 + 18432*J[\[Phi][r]]^6 - 34944*r^2*Derivative[1][\[Phi]][r]^
            2 - 1744*r^4*Derivative[1][\[Phi]][r]^4 - 
          632*r^6*Derivative[1][\[Phi]][r]^6 - 20160*r^6*
           Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^6 + 
          r^8*Derivative[1][\[Phi]][r]^8 - 186624*\[Alpha]*
           Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]] - 
          66816*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]] + 1776*r^4*\[Alpha]*Derivative[1][\[Phi]][r]^6*
           Derivative[2][f][\[Phi][r]] + 8*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]] - 
          165888*\[Alpha]^2*Derivative[1][\[Phi]][r]^4*
           Derivative[2][f][\[Phi][r]]^2 - 26112*r^2*\[Alpha]^2*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]^2 - 
          384*r^4*\[Alpha]^2*Derivative[1][\[Phi]][r]^8*
           Derivative[2][f][\[Phi][r]]^2 + 200448*r^2*
           Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]] - 
          65984*r^4*Derivative[1][\[Phi]][r]^4*Derivative[2][J][\[Phi][r]] - 
          208*r^6*Derivative[1][\[Phi]][r]^6*Derivative[2][J][\[Phi][r]] + 
          6*r^8*Derivative[1][\[Phi]][r]^8*Derivative[2][J][\[Phi][r]] + 
          81408*r^2*\[Alpha]*Derivative[1][\[Phi]][r]^4*Derivative[2][f][
            \[Phi][r]]*Derivative[2][J][\[Phi][r]] + 21120*r^4*\[Alpha]*
           Derivative[1][\[Phi]][r]^6*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 160*r^6*\[Alpha]*
           Derivative[1][\[Phi]][r]^8*Derivative[2][f][\[Phi][r]]*
           Derivative[2][J][\[Phi][r]] - 43008*r^4*Derivative[1][\[Phi]][r]^4*
           Derivative[2][J][\[Phi][r]]^2 + 8768*r^6*Derivative[1][\[Phi]][r]^
            6*Derivative[2][J][\[Phi][r]]^2 - 16*r^8*Derivative[1][\[Phi]][r]^
            8*Derivative[2][J][\[Phi][r]]^2 + 82944*r*\[Alpha]*
           Derivative[1][\[Phi]][r]^3*Derivative[3][f][\[Phi][r]] + 
          1536*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*Derivative[3][f][
            \[Phi][r]] - 1312*r^5*\[Alpha]*Derivative[1][\[Phi]][r]^7*
           Derivative[3][f][\[Phi][r]] - 9216*r^3*Derivative[1][\[Phi]][r]^3*
           Derivative[3][J][\[Phi][r]] + 12096*r^5*Derivative[1][\[Phi]][r]^5*
           Derivative[3][J][\[Phi][r]] - 352*r^7*Derivative[1][\[Phi]][r]^7*
           Derivative[3][J][\[Phi][r]] - 384*J[\[Phi][r]]^5*
           (-288 + 210*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + Derivative[1][\[Phi]][r]^2*(486*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(91 - 522*Derivative[2][J][\[Phi][r]])) + 
            24*Derivative[1][\[Phi]][r]^3*(-9*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
          24*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^5*
           (-3408 - 5*Derivative[1][\[Phi]][r]^2*(-184*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(31 + 148*Derivative[2][J][\[Phi][
                   r]])) + 20*Derivative[1][\[Phi]][r]^3*
             (-16*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              3*r^3*Derivative[3][J][\[Phi][r]])) + 
          r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (-159840 - 24*Derivative[1][\[Phi]][r]^2*
             (4760*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1811 + 
                5420*Derivative[2][J][\[Phi][r]])) + 
            15*Derivative[1][\[Phi]][r]^4*(128*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - 512*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*(7 + 68*Derivative[2][J][\[Phi][r]] + 32*Derivative[2][J][
                   \[Phi][r]]^2)) + 480*Derivative[1][\[Phi]][r]^3*
             (-90*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              49*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
              5*(320*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              60*r^5*Derivative[3][J][\[Phi][r]])) - 
          2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (203040 + 24*Derivative[1][\[Phi]][r]^2*
             (7584*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1353 + 
                2252*Derivative[2][J][\[Phi][r]])) + 
            5*Derivative[1][\[Phi]][r]^6*(-32*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 2*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                3 + 16*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                6*Derivative[2][J][\[Phi][r]] + 8*Derivative[2][J][\[Phi][r]]^
                  2)) + 2*Derivative[1][\[Phi]][r]^4*
             (768*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              56*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(83 + 
                126*Derivative[2][J][\[Phi][r]]) + r^4*(503 + 
                3448*Derivative[2][J][\[Phi][r]] + 4848*Derivative[2][J][
                   \[Phi][r]]^2)) - 480*Derivative[1][\[Phi]][r]^3*
             (-64*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              69*r^3*Derivative[3][J][\[Phi][r]]) + 
            120*Derivative[1][\[Phi]][r]^5*(17*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 4*r^5*Derivative[3][J][\[Phi][r]])) + 
          4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (-106272 + 96*Derivative[1][\[Phi]][r]^2*
             (-537*\[Alpha]*Derivative[2][f][\[Phi][r]] + 2*r^2*(45 + 
                448*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              6*(-384*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(43 + 
                171*Derivative[2][J][\[Phi][r]]) + r^6*(14 + 
                171*Derivative[2][J][\[Phi][r]] + 456*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^4*
             (-768*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-172 + 
                621*Derivative[2][J][\[Phi][r]]) + 3*r^4*(1663 + 
                8280*Derivative[2][J][\[Phi][r]] + 7104*Derivative[2][J][
                   \[Phi][r]]^2)) + 384*Derivative[1][\[Phi]][r]^3*
             (-26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              15*r^3*Derivative[3][J][\[Phi][r]]) + 
            56*Derivative[1][\[Phi]][r]^5*(-79*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 9*r^5*Derivative[3][J][\[Phi][r]]) + 
            5*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-80640 + 4*Derivative[1][\[Phi]][r]^8*(-8*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + r^8*Derivative[2][J][
                \[Phi][r]]*(1 + 2*Derivative[2][J][\[Phi][r]]) + 
              2*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2 + 
                3*Derivative[2][J][\[Phi][r]])) + 96*Derivative[1][\[Phi]][r]^
              2*(-2348*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*(77 + 5448*Derivative[2][J][\[Phi][r]])) - 
            24*Derivative[1][\[Phi]][r]^4*(-128*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -361 + 752*Derivative[2][J][\[Phi][r]]) + 3*r^4*(379 + 
                2100*Derivative[2][J][\[Phi][r]] + 1472*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^6*
             (-5888*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(693 + 
                3020*Derivative[2][J][\[Phi][r]]) + r^6*(133 + 
                2152*Derivative[2][J][\[Phi][r]] + 8688*Derivative[2][J][
                   \[Phi][r]]^2)) - 1536*Derivative[1][\[Phi]][r]^3*
             (-26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              29*r^3*Derivative[3][J][\[Phi][r]]) + 
            384*Derivative[1][\[Phi]][r]^5*(-27*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 38*r^5*Derivative[3][J][\[Phi][r]]) - 
            16*Derivative[1][\[Phi]][r]^7*(23*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^7*Derivative[3][J][\[Phi][r]])) + 
          16*J[\[Phi][r]]^4*(17280 - 26568*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 120*Derivative[1][\[Phi]][r]^2*
             (-486*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-91 + 
                522*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
              4*(10368*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-87 + 
                106*Derivative[2][J][\[Phi][r]]) + r^4*(109 + 
                4124*Derivative[2][J][\[Phi][r]] + 2688*Derivative[2][J][
                   \[Phi][r]]^2)) - 2880*Derivative[1][\[Phi]][r]^3*
             (-9*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^3*Derivative[3][J][\[Phi][r]]) + 12*Derivative[1][\[Phi]][r]^
              5*(8*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              63*r^5*Derivative[3][J][\[Phi][r]]) - 
            6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (4200 + Derivative[1][\[Phi]][r]^2*(2348*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(77 + 5448*Derivative[2][
                     J][\[Phi][r]])) + 16*Derivative[1][\[Phi]][r]^3*(
                -26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 29*r^3*
                 Derivative[3][J][\[Phi][r]]))) - 8*J[\[Phi][r]]^3*
           (-46080 + 50760*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 + 480*Derivative[1][\[Phi]][r]^2*
             (486*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(91 - 
                522*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              6*(3264*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              6*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 + 
                440*Derivative[2][J][\[Phi][r]]) + r^6*(79 + 
                26*Derivative[2][J][\[Phi][r]] - 1096*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (10368*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-87 + 
                106*Derivative[2][J][\[Phi][r]]) + r^4*(109 + 
                4124*Derivative[2][J][\[Phi][r]] + 2688*Derivative[2][J][
                   \[Phi][r]]^2)) + 11520*Derivative[1][\[Phi]][r]^3*
             (-9*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^3*Derivative[3][J][\[Phi][r]]) - 96*Derivative[1][\[Phi]][r]^
              5*(8*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              63*r^5*Derivative[3][J][\[Phi][r]]) + 
            4*Derivative[1][\[Phi]][r]^7*(41*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^7*Derivative[3][J][\[Phi][r]]) - 
            48*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-4428 + Derivative[1][\[Phi]][r]^2*(-537*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 2*r^2*(45 + 
                  448*Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][
                 r]^3*(-26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                15*r^3*Derivative[3][J][\[Phi][r]])) - 
            3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-33600 + 16*Derivative[1][\[Phi]][r]^2*(-2348*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(77 + 5448*Derivative[2][
                     J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^4*(
                -128*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-361 + 
                  752*Derivative[2][J][\[Phi][r]]) + 3*r^4*(379 + 
                  2100*Derivative[2][J][\[Phi][r]] + 1472*Derivative[2][J][
                     \[Phi][r]]^2)) - 256*Derivative[1][\[Phi]][r]^3*(
                -26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 29*r^3*
                 Derivative[3][J][\[Phi][r]]) + 16*Derivative[1][\[Phi]][r]^
                5*(-27*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                38*r^5*Derivative[3][J][\[Phi][r]]))) + 2*J[\[Phi][r]]*
           (55296 - 40896*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^5 + 960*Derivative[1][\[Phi]][r]^2*
             (-486*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-91 + 
                522*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              8*(-384*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 - 
                20*Derivative[2][J][\[Phi][r]]) + r^8*(1 + 6*Derivative[2][J][
                  \[Phi][r]] - 16*Derivative[2][J][\[Phi][r]]^2)) + 
            12*Derivative[1][\[Phi]][r]^6*(-3264*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 6*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(37 + 440*Derivative[2][J][\[Phi][r]]) + 
              r^6*(-79 - 26*Derivative[2][J][\[Phi][r]] + 1096*
                 Derivative[2][J][\[Phi][r]]^2)) - 
            32*Derivative[1][\[Phi]][r]^4*(10368*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -87 + 106*Derivative[2][J][\[Phi][r]]) + r^4*(109 + 
                4124*Derivative[2][J][\[Phi][r]] + 2688*Derivative[2][J][
                   \[Phi][r]]^2)) - 23040*Derivative[1][\[Phi]][r]^3*
             (-9*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^3*Derivative[3][J][\[Phi][r]]) + 384*Derivative[1][\[Phi]][r]^
              5*(8*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              63*r^5*Derivative[3][J][\[Phi][r]]) - 
            48*Derivative[1][\[Phi]][r]^7*(41*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^7*Derivative[3][J][\[Phi][r]]) + 
            12*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
             (-13320 - Derivative[1][\[Phi]][r]^2*(4760*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1811 + 5420*
                   Derivative[2][J][\[Phi][r]])) + 20*Derivative[1][\[Phi]][
                 r]^3*(-90*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                49*r^3*Derivative[3][J][\[Phi][r]])) - 
            2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (304560 + 24*Derivative[1][\[Phi]][r]^2*(7584*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1353 + 2252*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(768*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                56*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(83 + 
                  126*Derivative[2][J][\[Phi][r]]) + r^4*(503 + 
                  3448*Derivative[2][J][\[Phi][r]] + 4848*Derivative[2][J][
                     \[Phi][r]]^2)) - 480*Derivative[1][\[Phi]][r]^3*(
                -64*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 69*r^3*
                 Derivative[3][J][\[Phi][r]]) + 60*Derivative[1][\[Phi]][r]^
                5*(17*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                4*r^5*Derivative[3][J][\[Phi][r]])) + 
            2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-425088 + 288*Derivative[1][\[Phi]][r]^2*(-537*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 2*r^2*(45 + 
                  448*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^6*(-384*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(43 + 
                  171*Derivative[2][J][\[Phi][r]]) + r^6*(14 + 
                  171*Derivative[2][J][\[Phi][r]] + 456*Derivative[2][J][
                     \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^4*(
                -768*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-172 + 
                  621*Derivative[2][J][\[Phi][r]]) + 3*r^4*(1663 + 
                  8280*Derivative[2][J][\[Phi][r]] + 7104*Derivative[2][J][
                     \[Phi][r]]^2)) + 1152*Derivative[1][\[Phi]][r]^3*(
                -26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 15*r^3*
                 Derivative[3][J][\[Phi][r]]) + 112*Derivative[1][\[Phi]][r]^
                5*(-79*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                9*r^5*Derivative[3][J][\[Phi][r]]) + 5*Derivative[1][\[Phi]][
                 r]^7*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-201600 + 2*Derivative[1][\[Phi]][r]^8*(-8*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^8*Derivative[2][J][
                  \[Phi][r]]*(1 + 2*Derivative[2][J][\[Phi][r]]) + 
                2*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2 + 
                  3*Derivative[2][J][\[Phi][r]])) + 192*Derivative[1][\[Phi]][
                 r]^2*(-2348*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(77 + 5448*Derivative[2][J][\[Phi][r]])) - 
              36*Derivative[1][\[Phi]][r]^4*(-128*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-361 + 752*Derivative[2][J][
                    \[Phi][r]]) + 3*r^4*(379 + 2100*Derivative[2][J][
                    \[Phi][r]] + 1472*Derivative[2][J][\[Phi][r]]^2)) + 
              Derivative[1][\[Phi]][r]^6*(-5888*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 8*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(693 + 3020*Derivative[2][J][
                    \[Phi][r]]) + r^6*(133 + 2152*Derivative[2][J][
                    \[Phi][r]] + 8688*Derivative[2][J][\[Phi][r]]^2)) - 
              3072*Derivative[1][\[Phi]][r]^3*(-26*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 29*r^3*Derivative[3][J][
                  \[Phi][r]]) + 576*Derivative[1][\[Phi]][r]^5*(
                -27*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                38*r^5*Derivative[3][J][\[Phi][r]]) - 
              16*Derivative[1][\[Phi]][r]^7*(23*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 7*r^7*Derivative[3][J][\[Phi][r]]))) - 
          J[\[Phi][r]]^2*(-276480 + 159840*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^4 + 3840*Derivative[1][\[Phi]][r]^2*
             (486*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(91 - 
                522*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              8*(384*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-1 + 
                20*Derivative[2][J][\[Phi][r]]) + r^8*(-1 - 
                6*Derivative[2][J][\[Phi][r]] + 16*Derivative[2][J][
                   \[Phi][r]]^2)) - 24*Derivative[1][\[Phi]][r]^6*
             (-3264*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              6*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 + 
                440*Derivative[2][J][\[Phi][r]]) + r^6*(-79 - 
                26*Derivative[2][J][\[Phi][r]] + 1096*Derivative[2][J][
                   \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^4*
             (10368*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-87 + 
                106*Derivative[2][J][\[Phi][r]]) + r^4*(109 + 
                4124*Derivative[2][J][\[Phi][r]] + 2688*Derivative[2][J][
                   \[Phi][r]]^2)) + 92160*Derivative[1][\[Phi]][r]^3*
             (-9*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^3*Derivative[3][J][\[Phi][r]]) - 
            1152*Derivative[1][\[Phi]][r]^5*(8*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 63*r^5*Derivative[3][J][\[Phi][r]]) + 
            96*Derivative[1][\[Phi]][r]^7*(41*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^7*Derivative[3][J][\[Phi][r]]) - 
            48*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-25380 - Derivative[1][\[Phi]][r]^2*(7584*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1353 + 2252*
                   Derivative[2][J][\[Phi][r]])) + 20*Derivative[1][\[Phi]][
                 r]^3*(-64*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                69*r^3*Derivative[3][J][\[Phi][r]])) - 
            4*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-637632 + 288*Derivative[1][\[Phi]][r]^2*(-537*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 2*r^2*(45 + 
                  448*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][
                 r]^4*(-768*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-172 + 
                  621*Derivative[2][J][\[Phi][r]]) + 3*r^4*(1663 + 
                  8280*Derivative[2][J][\[Phi][r]] + 7104*Derivative[2][J][
                     \[Phi][r]]^2)) + 1152*Derivative[1][\[Phi]][r]^3*(
                -26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 15*r^3*
                 Derivative[3][J][\[Phi][r]]) + 56*Derivative[1][\[Phi]][r]^
                5*(-79*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                9*r^5*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (806400 - 576*Derivative[1][\[Phi]][r]^2*(-2348*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(77 + 5448*Derivative[2][
                     J][\[Phi][r]])) + 72*Derivative[1][\[Phi]][r]^4*(
                -128*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-361 + 
                  752*Derivative[2][J][\[Phi][r]]) + 3*r^4*(379 + 
                  2100*Derivative[2][J][\[Phi][r]] + 1472*Derivative[2][J][
                     \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^6*(
                -5888*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(693 + 
                  3020*Derivative[2][J][\[Phi][r]]) + r^6*(133 + 
                  2152*Derivative[2][J][\[Phi][r]] + 8688*Derivative[2][J][
                     \[Phi][r]]^2)) + 9216*Derivative[1][\[Phi]][r]^3*(
                -26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 29*r^3*
                 Derivative[3][J][\[Phi][r]]) - 1152*Derivative[1][\[Phi]][r]^
                5*(-27*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                38*r^5*Derivative[3][J][\[Phi][r]]) + 
              16*Derivative[1][\[Phi]][r]^7*(23*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 7*r^7*Derivative[3][J][\[Phi][r]])))) - 
        r^8*Derivative[1][f][\[Phi][r]]*(2 + 2*J[\[Phi][r]] + 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])*
         (-1152*r^6*Derivative[1][J][\[Phi][r]]^8*Derivative[1][\[Phi]][r]^
            5 + 48*r^5*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^
            4*(-288 - 288*J[\[Phi][r]] + Derivative[1][\[Phi]][r]^2*
             (-368*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(5 + 
                42*Derivative[2][J][\[Phi][r]])) + 16*r*\[Alpha]*
             Derivative[1][\[Phi]][r]^3*Derivative[3][f][\[Phi][r]]) - 
          2*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^3*
           (16992 + 16992*J[\[Phi][r]]^2 + Derivative[1][\[Phi]][r]^4*
             (6144*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(17 + 
                16*Derivative[2][J][\[Phi][r]]) + r^4*(11 + 
                84*Derivative[2][J][\[Phi][r]])) - 
            48*Derivative[1][\[Phi]][r]^2*(-1288*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(22 + 159*Derivative[2][J][\[Phi][r]])) + 
            16*r^3*\[Alpha]*Derivative[1][\[Phi]][r]^5*Derivative[3][f][
              \[Phi][r]] + 48*Derivative[1][\[Phi]][r]^3*
             (-136*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              15*r^3*Derivative[3][J][\[Phi][r]]) + 48*J[\[Phi][r]]*
             (708 + Derivative[1][\[Phi]][r]^2*(1288*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(22 + 159*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^3*(
                -136*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 15*r^3*
                 Derivative[3][J][\[Phi][r]]))) - 4*r^2*(1 + J[\[Phi][r]])*
           Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
           (2160 + 2160*J[\[Phi][r]]^3 - 288*Derivative[1][\[Phi]][r]^2*
             (44*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-18 + 
                53*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (64*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(17 + 
                6*Derivative[2][J][\[Phi][r]]) + r^6*(6 + 55*Derivative[2][J][
                  \[Phi][r]] + 84*Derivative[2][J][\[Phi][r]]^2)) - 
            3*Derivative[1][\[Phi]][r]^4*(-10240*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                135 + 68*Derivative[2][J][\[Phi][r]]) + r^4*(209 + 
                984*Derivative[2][J][\[Phi][r]] + 1056*Derivative[2][J][
                   \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^3*
             (-148*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              63*r^3*Derivative[3][J][\[Phi][r]]) - 
            80*Derivative[1][\[Phi]][r]^5*(28*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^5*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]) + 
            48*J[\[Phi][r]]^2*(135 - 6*Derivative[1][\[Phi]][r]^2*(
                44*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-18 + 53*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^3*(-148*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 63*r^3*Derivative[3][J][\[Phi][r]])) - 
            J[\[Phi][r]]*(-6480 + 576*Derivative[1][\[Phi]][r]^2*(
                44*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-18 + 53*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^4*(-10240*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 64*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(135 + 68*Derivative[2][J][
                    \[Phi][r]]) + r^4*(209 + 984*Derivative[2][J][\[Phi][
                     r]] + 1056*Derivative[2][J][\[Phi][r]]^2)) - 
              192*Derivative[1][\[Phi]][r]^3*(-148*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 63*r^3*Derivative[3][J][
                  \[Phi][r]]) + 80*Derivative[1][\[Phi]][r]^5*(
                28*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                3*r^5*Derivative[3][J][\[Phi][r]]))) - 
          2*r*(1 + J[\[Phi][r]])^3*Derivative[1][J][\[Phi][r]]*
           (768*(1 + 3*Derivative[2][J][\[Phi][r]]) + 768*J[\[Phi][r]]^3*
             (1 + 3*Derivative[2][J][\[Phi][r]]) - 
            48*Derivative[1][\[Phi]][r]^2*(-192*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(-3 + 4*Derivative[2][J][\[Phi][r]]) + 
              r^2*(-47 + 154*Derivative[2][J][\[Phi][r]])) - 
            Derivative[1][\[Phi]][r]^6*(-1024*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                8 + 5*Derivative[2][J][\[Phi][r]]) + r^6*(-3 + 
                30*Derivative[2][J][\[Phi][r]] + 104*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (-4480*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(131 + 
                88*Derivative[2][J][\[Phi][r]]) + r^4*(-19 + 
                262*Derivative[2][J][\[Phi][r]] + 972*Derivative[2][J][
                   \[Phi][r]]^2)) + 64*Derivative[1][\[Phi]][r]^3*
             (-80*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              57*r^3*Derivative[3][J][\[Phi][r]]) - 
            64*Derivative[1][\[Phi]][r]^5*(45*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^5*Derivative[3][J][\[Phi][r]]) + 
            16*J[\[Phi][r]]^2*(144*(1 + 3*Derivative[2][J][\[Phi][r]]) - 
              3*Derivative[1][\[Phi]][r]^2*(-192*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(-3 + 4*Derivative[2][J][\[Phi][r]]) + 
                r^2*(-47 + 154*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^3*(-80*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 57*r^3*Derivative[3][J][\[Phi][r]])) - 
            8*J[\[Phi][r]]*(-288*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
              12*Derivative[1][\[Phi]][r]^2*(-192*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(-3 + 4*Derivative[2][J][\[Phi][r]]) + 
                r^2*(-47 + 154*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(-4480*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 24*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (131 + 88*Derivative[2][J][\[Phi][r]]) + 
                r^4*(-19 + 262*Derivative[2][J][\[Phi][r]] + 
                  972*Derivative[2][J][\[Phi][r]]^2)) - 
              16*Derivative[1][\[Phi]][r]^3*(-80*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 57*r^3*Derivative[3][J][\[Phi][r]]) + 
              8*Derivative[1][\[Phi]][r]^5*(45*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 11*r^5*Derivative[3][J][\[Phi][r]]))) + 
          8*(1 + J[\[Phi][r]])^4*Derivative[1][\[Phi]][r]*
           (16*(96*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-13 + 
                9*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (-768*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              40*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 - 
                2*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 17*Derivative[2][J][
                  \[Phi][r]] + 28*Derivative[2][J][\[Phi][r]]^2)) - 
            16*Derivative[1][\[Phi]][r]^2*(-768*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                32 + 13*Derivative[2][J][\[Phi][r]]) + r^4*(-3 + 
                10*Derivative[2][J][\[Phi][r]] + 57*Derivative[2][J][
                   \[Phi][r]]^2)) + 768*r*\[Alpha]*Derivative[1][\[Phi]][r]*
             Derivative[3][f][\[Phi][r]] + 16*J[\[Phi][r]]^2*
             (96*\[Alpha]*Derivative[2][f][\[Phi][r]] + r*(-13*r + 
                9*r*Derivative[2][J][\[Phi][r]] + 48*\[Alpha]*
                 Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^3*(80*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 17*r^5*Derivative[3][J][\[Phi][r]]) + 
            8*J[\[Phi][r]]*(4*(96*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-13 + 9*Derivative[2][J][\[Phi][r]])) - 
              2*Derivative[1][\[Phi]][r]^2*(-768*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (32 + 13*Derivative[2][J][\[Phi][r]]) + 
                r^4*(-3 + 10*Derivative[2][J][\[Phi][r]] + 
                  57*Derivative[2][J][\[Phi][r]]^2)) + 192*r*\[Alpha]*
               Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]] + 
              Derivative[1][\[Phi]][r]^3*(80*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 17*r^5*Derivative[3][J][\[Phi][r]]))) + 
          r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^2*
           (-33408 - 33408*J[\[Phi][r]]^3 + Derivative[1][\[Phi]][r]^6*
             (512*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^6*(1 + 2*Derivative[2][J][\[Phi][r]]) - 32*r^4*\[Alpha]*
               Derivative[2][f][\[Phi][r]]*(2 + 3*Derivative[2][J][
                  \[Phi][r]])) + 96*Derivative[1][\[Phi]][r]^2*
             (-1912*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(-13 + 
                162*Derivative[2][J][\[Phi][r]])) + 
            32*Derivative[1][\[Phi]][r]^4*(-3360*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 2*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                125 + 132*Derivative[2][J][\[Phi][r]]) + 3*r^4*(2 + 
                16*Derivative[2][J][\[Phi][r]] + 21*Derivative[2][J][
                   \[Phi][r]]^2)) - 1152*Derivative[1][\[Phi]][r]^3*
             (-40*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              9*r^3*Derivative[3][J][\[Phi][r]]) + 8*Derivative[1][\[Phi]][r]^
              5*(56*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              27*r^5*Derivative[3][J][\[Phi][r]]) - 96*J[\[Phi][r]]^2*
             (1044 + Derivative[1][\[Phi]][r]^2*(1912*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(13 - 
                  162*Derivative[2][J][\[Phi][r]])) + 
              12*Derivative[1][\[Phi]][r]^3*(-40*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 9*r^3*Derivative[3][J][\[Phi][r]])) + 
            8*J[\[Phi][r]]*(-12528 + 24*Derivative[1][\[Phi]][r]^2*(
                -1912*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                3*r^2*(-13 + 162*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^4*(-3360*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 2*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(125 + 132*Derivative[2][J][
                    \[Phi][r]]) + 3*r^4*(2 + 16*Derivative[2][J][\[Phi][r]] + 
                  21*Derivative[2][J][\[Phi][r]]^2)) - 
              288*Derivative[1][\[Phi]][r]^3*(-40*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 9*r^3*Derivative[3][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^5*(56*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 27*r^5*Derivative[3][J][\[Phi][r]]))) - 
          2*r*(1 + J[\[Phi][r]])*Derivative[1][J][\[Phi][r]]^3*
           (1152 + 1152*J[\[Phi][r]]^4 + Derivative[1][\[Phi]][r]^8*
             (-128*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              4*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 - 
                6*Derivative[2][J][\[Phi][r]]) + r^8*Derivative[2][J][
                \[Phi][r]]*(1 + 2*Derivative[2][J][\[Phi][r]])) - 
            48*Derivative[1][\[Phi]][r]^2*(2112*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-301 + 198*Derivative[2][J][\[Phi][r]])) - 
            24*Derivative[1][\[Phi]][r]^4*(4992*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                271 + 142*Derivative[2][J][\[Phi][r]]) + r^4*(79 + 
                640*Derivative[2][J][\[Phi][r]] + 552*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^6*
             (19200*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              256*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 + 
                16*Derivative[2][J][\[Phi][r]]) + r^6*(61 + 
                582*Derivative[2][J][\[Phi][r]] + 1704*Derivative[2][J][
                   \[Phi][r]]^2)) + 3072*Derivative[1][\[Phi]][r]^3*
             (-5*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              3*r^3*Derivative[3][J][\[Phi][r]]) + 
            32*Derivative[1][\[Phi]][r]^5*(-476*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 9*r^5*Derivative[3][J][\[Phi][r]]) - 
            16*Derivative[1][\[Phi]][r]^7*(3*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 2*r^7*Derivative[3][J][\[Phi][r]]) + 
            48*J[\[Phi][r]]^3*(96 + Derivative[1][\[Phi]][r]^2*(
                -2112*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(301 - 198*Derivative[2][J][\[Phi][r]])) + 
              64*Derivative[1][\[Phi]][r]^3*(-5*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]])) + 
            8*J[\[Phi][r]]^2*(864 - 18*Derivative[1][\[Phi]][r]^2*(
                2112*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-301 + 198*Derivative[2][J][\[Phi][r]])) - 
              3*Derivative[1][\[Phi]][r]^4*(4992*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (271 + 142*Derivative[2][J][\[Phi][r]]) + 
                r^4*(79 + 640*Derivative[2][J][\[Phi][r]] + 
                  552*Derivative[2][J][\[Phi][r]]^2)) + 
              1152*Derivative[1][\[Phi]][r]^3*(-5*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]]) + 
              4*Derivative[1][\[Phi]][r]^5*(-476*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 9*r^5*Derivative[3][J][
                  \[Phi][r]])) + J[\[Phi][r]]*(4608 - 
              144*Derivative[1][\[Phi]][r]^2*(2112*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-301 + 198*Derivative[2][J][\[Phi][
                     r]])) - 48*Derivative[1][\[Phi]][r]^4*(4992*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(271 + 142*Derivative[2][J][
                    \[Phi][r]]) + r^4*(79 + 640*Derivative[2][J][\[Phi][r]] + 
                  552*Derivative[2][J][\[Phi][r]]^2)) + Derivative[1][\[Phi]][
                 r]^6*(19200*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                256*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (1 + 16*Derivative[2][J][\[Phi][r]]) + r^6*(61 + 
                  582*Derivative[2][J][\[Phi][r]] + 1704*Derivative[2][J][
                     \[Phi][r]]^2)) + 9216*Derivative[1][\[Phi]][r]^3*(
                -5*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 3*r^3*
                 Derivative[3][J][\[Phi][r]]) + 64*Derivative[1][\[Phi]][r]^
                5*(-476*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                9*r^5*Derivative[3][J][\[Phi][r]]) - 16*Derivative[1][\[Phi]][
                 r]^7*(3*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                2*r^7*Derivative[3][J][\[Phi][r]]))) + 2*(1 + J[\[Phi][r]])^2*
           Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (-288*(-64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*(19 + 26*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(512*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 16*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                3 + 13*Derivative[2][J][\[Phi][r]]) + r^8*(-1 - 
                4*Derivative[2][J][\[Phi][r]] + 20*Derivative[2][J][
                   \[Phi][r]]^2)) + 32*Derivative[1][\[Phi]][r]^2*
             (4800*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              40*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 + 
                54*Derivative[2][J][\[Phi][r]]) + 3*r^4*(1 + 
                189*Derivative[2][J][\[Phi][r]] + 96*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^4*
             (15104*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(359 + 
                492*Derivative[2][J][\[Phi][r]]) + r^6*(-15 + 
                802*Derivative[2][J][\[Phi][r]] + 2856*Derivative[2][J][
                   \[Phi][r]]^2)) + 9216*r*\[Alpha]*Derivative[1][\[Phi]][r]*
             Derivative[3][f][\[Phi][r]] - 288*J[\[Phi][r]]^3*
             (-64*\[Alpha]*Derivative[2][f][\[Phi][r]] + r*(19*r + 
                26*r*Derivative[2][J][\[Phi][r]] - 32*\[Alpha]*
                 Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]])) - 
            128*Derivative[1][\[Phi]][r]^3*(-128*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 27*r^5*Derivative[3][J][\[Phi][r]]) + 
            32*Derivative[1][\[Phi]][r]^5*(29*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 9*r^7*Derivative[3][J][\[Phi][r]]) - 
            32*J[\[Phi][r]]^2*(27*(-64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(19 + 26*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^2*(4800*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 40*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (37 + 54*Derivative[2][J][\[Phi][r]]) + 3*r^4*
                 (1 + 189*Derivative[2][J][\[Phi][r]] + 96*Derivative[2][J][
                     \[Phi][r]]^2)) - 864*r*\[Alpha]*Derivative[1][\[Phi]][
                r]*Derivative[3][f][\[Phi][r]] + 4*Derivative[1][\[Phi]][r]^
                3*(-128*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                27*r^5*Derivative[3][J][\[Phi][r]])) + 2*J[\[Phi][r]]*
             (-432*(-64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(19 + 26*Derivative[2][J][\[Phi][r]])) + 
              32*Derivative[1][\[Phi]][r]^2*(4800*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 40*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(37 + 54*Derivative[2][J][
                    \[Phi][r]]) + 3*r^4*(1 + 189*Derivative[2][J][\[Phi][
                     r]] + 96*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^4*(15104*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(359 + 492*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-15 + 802*Derivative[2][J][\[Phi][
                     r]] + 2856*Derivative[2][J][\[Phi][r]]^2)) + 
              13824*r*\[Alpha]*Derivative[1][\[Phi]][r]*Derivative[3][f][
                \[Phi][r]] - 128*Derivative[1][\[Phi]][r]^3*(-128*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 27*r^5*
                 Derivative[3][J][\[Phi][r]]) + 16*Derivative[1][\[Phi]][r]^
                5*(29*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                9*r^7*Derivative[3][J][\[Phi][r]])))) - 
        16*r^4*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^3*
         (14400*r^7*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^
            6 - 96*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
            5*(-876 - 876*J[\[Phi][r]] + Derivative[1][\[Phi]][r]^2*
             (520*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(49 + 
                281*Derivative[2][J][\[Phi][r]])) + 
            12*Derivative[1][\[Phi]][r]^3*(-10*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
          2*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^4*
           (59616 + 59616*J[\[Phi][r]]^2 + 48*Derivative[1][\[Phi]][r]^2*
             (-520*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(712 + 
                2495*Derivative[2][J][\[Phi][r]])) - 
            r^2*Derivative[1][\[Phi]][r]^4*(-240*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(-1 + 16*Derivative[2][J][\[Phi][r]]) + 
              r^2*(103 + 948*Derivative[2][J][\[Phi][r]] + 
                384*Derivative[2][J][\[Phi][r]]^2)) - 
            48*Derivative[1][\[Phi]][r]^3*(-1000*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 323*r^3*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^5*(-10*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) - 
            48*J[\[Phi][r]]*(-2484 + Derivative[1][\[Phi]][r]^2*(
                520*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                r^2*(712 + 2495*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(-1000*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 323*r^3*Derivative[3][J][\[Phi][r]]))) + 
          r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^3*
           (246528 + 246528*J[\[Phi][r]]^3 + 192*Derivative[1][\[Phi]][r]^2*
             (2624*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(973 + 
                2613*Derivative[2][J][\[Phi][r]])) + 
            5*r^4*Derivative[1][\[Phi]][r]^6*(-16*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(3 + 10*Derivative[2][J][\[Phi][r]]) + 
              r^2*(3 + 14*Derivative[2][J][\[Phi][r]] + 16*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (-8448*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(337 + 
                174*Derivative[2][J][\[Phi][r]]) + r^4*(387 + 
                2552*Derivative[2][J][\[Phi][r]] + 3252*Derivative[2][J][
                   \[Phi][r]]^2)) - 1920*Derivative[1][\[Phi]][r]^3*
             (-120*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              73*r^3*Derivative[3][J][\[Phi][r]]) + 
            120*Derivative[1][\[Phi]][r]^5*(64*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 17*r^5*Derivative[3][J][\[Phi][r]]) - 
            192*J[\[Phi][r]]^2*(-3852 - Derivative[1][\[Phi]][r]^2*(
                2624*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(973 + 2613*Derivative[2][J][\[Phi][r]])) + 
              10*Derivative[1][\[Phi]][r]^3*(-120*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 73*r^3*Derivative[3][J][\[Phi][r]])) + 
            8*J[\[Phi][r]]*(92448 + 48*Derivative[1][\[Phi]][r]^2*(
                2624*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(973 + 2613*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-8448*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (337 + 174*Derivative[2][J][\[Phi][r]]) + 
                r^4*(387 + 2552*Derivative[2][J][\[Phi][r]] + 
                  3252*Derivative[2][J][\[Phi][r]]^2)) - 
              480*Derivative[1][\[Phi]][r]^3*(-120*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 73*r^3*Derivative[3][J][
                  \[Phi][r]]) + 15*Derivative[1][\[Phi]][r]^5*(
                64*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 17*r^5*
                 Derivative[3][J][\[Phi][r]]))) + 4*r^3*(1 + J[\[Phi][r]])*
           Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
           (145152 + 145152*J[\[Phi][r]]^3 + 24*Derivative[1][\[Phi]][r]^2*
             (9184*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(587 - 
                152*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^
              6*(-1152*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              96*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(7 + 
                24*Derivative[2][J][\[Phi][r]]) + r^6*(37 + 
                408*Derivative[2][J][\[Phi][r]] + 888*Derivative[2][J][
                   \[Phi][r]]^2)) + 4*Derivative[1][\[Phi]][r]^4*
             (-384*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(101 + 
                424*Derivative[2][J][\[Phi][r]]) + r^4*(2805 + 
                12844*Derivative[2][J][\[Phi][r]] + 9696*Derivative[2][J][
                   \[Phi][r]]^2)) - 9216*Derivative[1][\[Phi]][r]^3*
             (-7*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^3*Derivative[3][J][\[Phi][r]]) + 8*Derivative[1][\[Phi]][r]^
              5*(1824*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              61*r^5*Derivative[3][J][\[Phi][r]]) - 
            10*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]) - 
            24*J[\[Phi][r]]^2*(-18144 + Derivative[1][\[Phi]][r]^2*(
                -9184*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-587 + 152*Derivative[2][J][\[Phi][r]])) + 
              384*Derivative[1][\[Phi]][r]^3*(-7*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 5*r^3*Derivative[3][J][\[Phi][r]])) + 
            4*J[\[Phi][r]]*(108864 + 12*Derivative[1][\[Phi]][r]^2*(
                9184*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(587 - 152*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(-384*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (101 + 424*Derivative[2][J][\[Phi][r]]) + 
                r^4*(2805 + 12844*Derivative[2][J][\[Phi][r]] + 
                  9696*Derivative[2][J][\[Phi][r]]^2)) - 
              4608*Derivative[1][\[Phi]][r]^3*(-7*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 5*r^3*Derivative[3][J][\[Phi][r]]) + 
              2*Derivative[1][\[Phi]][r]^5*(1824*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 61*r^5*Derivative[3][J][
                  \[Phi][r]]))) + 2*(1 + J[\[Phi][r]])^3*
           Derivative[1][\[Phi]][r]*(384*(576*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(109 - 126*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(1536*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 16*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                11 + 60*Derivative[2][J][\[Phi][r]]) + r^8*(-5 + 
                22*Derivative[2][J][\[Phi][r]] + 144*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^2*
             (20736*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-61 + 
                24*Derivative[2][J][\[Phi][r]]) + r^4*(227 + 
                5032*Derivative[2][J][\[Phi][r]] + 1680*Derivative[2][J][
                   \[Phi][r]]^2)) - 8*Derivative[1][\[Phi]][r]^4*
             (-11904*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(29 + 
                258*Derivative[2][J][\[Phi][r]]) + r^6*(-396 - 
                503*Derivative[2][J][\[Phi][r]] + 2136*Derivative[2][J][
                   \[Phi][r]]^2)) - 36864*r*\[Alpha]*Derivative[1][\[Phi]][r]*
             Derivative[3][f][\[Phi][r]] - 384*J[\[Phi][r]]^3*
             (-576*\[Alpha]*Derivative[2][f][\[Phi][r]] + r*(-109*r + 
                126*r*Derivative[2][J][\[Phi][r]] + 96*\[Alpha]*
                 Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]])) - 
            64*Derivative[1][\[Phi]][r]^3*(-288*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 175*r^5*Derivative[3][J][\[Phi][r]]) + 
            128*Derivative[1][\[Phi]][r]^5*(39*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 10*r^7*Derivative[3][J][\[Phi][r]]) - 
            16*J[\[Phi][r]]^2*(72*(-576*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-109 + 126*Derivative[2][J][\[Phi][
                     r]])) - Derivative[1][\[Phi]][r]^2*(20736*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 96*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-61 + 24*Derivative[2][J][
                    \[Phi][r]]) + r^4*(227 + 5032*Derivative[2][J][
                    \[Phi][r]] + 1680*Derivative[2][J][\[Phi][r]]^2)) + 
              6912*r*\[Alpha]*Derivative[1][\[Phi]][r]*Derivative[3][f][
                \[Phi][r]] + 4*Derivative[1][\[Phi]][r]^3*(-288*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 175*r^5*Derivative[3][J][
                  \[Phi][r]])) + 8*J[\[Phi][r]]*(144*(576*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(109 - 126*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                11904*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(29 + 
                  258*Derivative[2][J][\[Phi][r]]) + r^6*(396 + 
                  503*Derivative[2][J][\[Phi][r]] - 2136*Derivative[2][J][
                     \[Phi][r]]^2)) + 4*Derivative[1][\[Phi]][r]^2*(
                20736*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-61 + 
                  24*Derivative[2][J][\[Phi][r]]) + r^4*(227 + 
                  5032*Derivative[2][J][\[Phi][r]] + 1680*Derivative[2][J][
                     \[Phi][r]]^2)) - 13824*r*\[Alpha]*Derivative[1][\[Phi]][
                r]*Derivative[3][f][\[Phi][r]] + Derivative[1][\[Phi]][r]^3*(
                4608*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
                2800*r^5*Derivative[3][J][\[Phi][r]]) + 
              16*Derivative[1][\[Phi]][r]^5*(39*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 10*r^7*Derivative[3][J][\[Phi][r]]))) + 
          2*r*(1 + J[\[Phi][r]])^2*Derivative[1][J][\[Phi][r]]*
           (23040 + 23040*J[\[Phi][r]]^4 + 576*Derivative[1][\[Phi]][r]^2*
             (672*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(73 - 
                540*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              8*(1280*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-1 + 
                64*Derivative[2][J][\[Phi][r]]) + 3*r^8*(-1 - 
                6*Derivative[2][J][\[Phi][r]] + 16*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^4*
             (9984*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-817 + 
                2004*Derivative[2][J][\[Phi][r]]) + r^4*(2525 + 
                14446*Derivative[2][J][\[Phi][r]] + 5832*Derivative[2][J][
                   \[Phi][r]]^2)) - 4*Derivative[1][\[Phi]][r]^6*
             (-10752*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(521 + 
                2068*Derivative[2][J][\[Phi][r]]) + r^6*(-293 + 
                588*Derivative[2][J][\[Phi][r]] + 6664*Derivative[2][J][
                   \[Phi][r]]^2)) + 768*Derivative[1][\[Phi]][r]^3*
             (-48*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              35*r^3*Derivative[3][J][\[Phi][r]]) - 
            192*Derivative[1][\[Phi]][r]^5*(-172*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 147*r^5*Derivative[3][J][\[Phi][r]]) + 
            96*Derivative[1][\[Phi]][r]^7*(40*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^7*Derivative[3][J][\[Phi][r]]) + 
            192*J[\[Phi][r]]^3*(480 + 3*Derivative[1][\[Phi]][r]^2*(
                672*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(73 - 540*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^3*(-48*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 35*r^3*Derivative[3][J][\[Phi][r]])) - 
            16*J[\[Phi][r]]^2*(-8640 + 108*Derivative[1][\[Phi]][r]^2*(
                -672*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-73 + 540*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(9984*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-817 + 2004*Derivative[2][J][\[Phi][r]]) + 
                r^4*(2525 + 14446*Derivative[2][J][\[Phi][r]] + 
                  5832*Derivative[2][J][\[Phi][r]]^2)) - 
              144*Derivative[1][\[Phi]][r]^3*(-48*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 35*r^3*Derivative[3][J][\[Phi][r]]) + 
              12*Derivative[1][\[Phi]][r]^5*(-172*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 147*r^5*Derivative[3][J][
                  \[Phi][r]])) + 4*J[\[Phi][r]]*(23040 + 
              432*Derivative[1][\[Phi]][r]^2*(672*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(73 - 540*Derivative[2][J][\[Phi][r]])) + 
              8*Derivative[1][\[Phi]][r]^4*(9984*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-817 + 2004*Derivative[2][J][\[Phi][r]]) + 
                r^4*(2525 + 14446*Derivative[2][J][\[Phi][r]] + 
                  5832*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^6*(-10752*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 8*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(521 + 2068*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-293 + 588*Derivative[2][J][
                    \[Phi][r]] + 6664*Derivative[2][J][\[Phi][r]]^2)) + 
              576*Derivative[1][\[Phi]][r]^3*(-48*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 35*r^3*Derivative[3][J][\[Phi][r]]) - 
              96*Derivative[1][\[Phi]][r]^5*(-172*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 147*r^5*Derivative[3][J][
                  \[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^7*(
                40*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 11*r^7*
                 Derivative[3][J][\[Phi][r]]))) - 2*r^2*(1 + J[\[Phi][r]])*
           Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (-185472 - 185472*J[\[Phi][r]]^4 + 2*Derivative[1][\[Phi]][r]^8*
             (-64*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              3*r^8*Derivative[2][J][\[Phi][r]]*(1 + 2*Derivative[2][J][
                  \[Phi][r]]) + 4*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                3 + 2*Derivative[2][J][\[Phi][r]])) + 
            96*Derivative[1][\[Phi]][r]^2*(-2784*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(541 + 4312*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(2304*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                269 + 1044*Derivative[2][J][\[Phi][r]]) + 3*r^6*(101 + 
                1252*Derivative[2][J][\[Phi][r]] + 4256*Derivative[2][J][
                   \[Phi][r]]^2)) - 12*Derivative[1][\[Phi]][r]^4*
             (7424*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-87 + 
                440*Derivative[2][J][\[Phi][r]]) + r^4*(4931 + 
                21104*Derivative[2][J][\[Phi][r]] + 11664*Derivative[2][J][
                   \[Phi][r]]^2)) + 768*Derivative[1][\[Phi]][r]^3*
             (-104*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^3*Derivative[3][J][\[Phi][r]]) + 
            13248*Derivative[1][\[Phi]][r]^5*(-4*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) - 
            8*Derivative[1][\[Phi]][r]^7*(64*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 21*r^7*Derivative[3][J][\[Phi][r]]) + 
            96*J[\[Phi][r]]^3*(-7728 + Derivative[1][\[Phi]][r]^2*(
                -2784*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(541 + 4312*Derivative[2][J][\[Phi][r]])) + 
              8*Derivative[1][\[Phi]][r]^3*(-104*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 7*r^3*Derivative[3][J][\[Phi][r]])) + 
            12*J[\[Phi][r]]^2*(-92736 + 24*Derivative[1][\[Phi]][r]^2*(
                -2784*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(541 + 4312*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(7424*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-87 + 440*Derivative[2][J][\[Phi][r]]) + 
                r^4*(4931 + 21104*Derivative[2][J][\[Phi][r]] + 
                  11664*Derivative[2][J][\[Phi][r]]^2)) + 
              192*Derivative[1][\[Phi]][r]^3*(-104*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 7*r^3*Derivative[3][J][
                  \[Phi][r]]) + 1104*Derivative[1][\[Phi]][r]^5*(
                -4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + J[\[Phi][r]]*
             (-741888 + 288*Derivative[1][\[Phi]][r]^2*(-2784*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(541 + 4312*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                6*(2304*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(269 + 
                  1044*Derivative[2][J][\[Phi][r]]) + 3*r^6*(101 + 
                  1252*Derivative[2][J][\[Phi][r]] + 4256*Derivative[2][J][
                     \[Phi][r]]^2)) - 24*Derivative[1][\[Phi]][r]^4*(
                7424*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-87 + 
                  440*Derivative[2][J][\[Phi][r]]) + r^4*(4931 + 
                  21104*Derivative[2][J][\[Phi][r]] + 11664*Derivative[2][J][
                     \[Phi][r]]^2)) + 2304*Derivative[1][\[Phi]][r]^3*(
                -104*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^3*Derivative[3][J][\[Phi][r]]) + 26496*Derivative[1][
                  \[Phi]][r]^5*(-4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]]) - 8*Derivative[1][\[Phi]][r]^
                7*(64*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                21*r^7*Derivative[3][J][\[Phi][r]])))) + 
        8*r^5*\[Alpha]*Derivative[1][f][\[Phi][r]]^2*
         (288*r^8*Derivative[1][J][\[Phi][r]]^8*Derivative[1][\[Phi]][r]^6 - 
          384*J[\[Phi][r]]^7*(25*r^2 + 144*\[Alpha]*Derivative[2][f][
              \[Phi][r]]) + 48*r^7*Derivative[1][J][\[Phi][r]]^7*
           Derivative[1][\[Phi]][r]^5*(156 + Derivative[1][\[Phi]][r]^2*
             (404*\[Alpha]*Derivative[2][f][\[Phi][r]] - r^2*(17 + 
                118*Derivative[2][J][\[Phi][r]])) + 
            2*Derivative[1][\[Phi]][r]^3*(-24*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
          r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4*
           (45648 - 192*Derivative[1][\[Phi]][r]^2*
             (-635*\[Alpha]*Derivative[2][f][\[Phi][r]] + 2*r^2*(31 + 
                141*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              4*(7680*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(11 + 
                32*Derivative[2][J][\[Phi][r]]) + r^4*(53 + 
                444*Derivative[2][J][\[Phi][r]] + 96*Derivative[2][J][
                   \[Phi][r]]^2)) + 1056*Derivative[1][\[Phi]][r]^3*
             (-26*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*
             (96*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              4*r^5*Derivative[3][J][\[Phi][r]])) - 
          r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
           (-96192 + 48*Derivative[1][\[Phi]][r]^2*
             (-3000*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(749 + 
                3540*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(320*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                23 + 56*Derivative[2][J][\[Phi][r]]) + r^6*(3 + 
                10*Derivative[2][J][\[Phi][r]] + 8*Derivative[2][J][
                   \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^4*
             (-40704*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              160*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 + 
                3*Derivative[2][J][\[Phi][r]]) + r^4*(283 + 
                1952*Derivative[2][J][\[Phi][r]] + 2640*Derivative[2][J][
                   \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*
             (-1000*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              361*r^3*Derivative[3][J][\[Phi][r]]) + 
            48*Derivative[1][\[Phi]][r]^5*(35*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^5*Derivative[3][J][\[Phi][r]])) + 
          2*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (18720 - 24*Derivative[1][\[Phi]][r]^2*(3824*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(173 + 3854*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (-768*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(47 + 
                204*Derivative[2][J][\[Phi][r]]) + r^6*(23 + 
                237*Derivative[2][J][\[Phi][r]] + 432*Derivative[2][J][
                   \[Phi][r]]^2)) - 8*Derivative[1][\[Phi]][r]^4*
             (-7104*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(823 + 
                654*Derivative[2][J][\[Phi][r]]) + r^4*(644 + 
                2951*Derivative[2][J][\[Phi][r]] + 2406*Derivative[2][J][
                   \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^3*
             (-768*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              415*r^3*Derivative[3][J][\[Phi][r]]) - 
            32*Derivative[1][\[Phi]][r]^5*(314*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 31*r^5*Derivative[3][J][\[Phi][r]]) + 
            5*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
          r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (-35712 + 4*Derivative[1][\[Phi]][r]^8*(-48*r^4*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 - 4*r^6*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(-1 + Derivative[2][J][\[Phi][r]]) + 
              r^8*Derivative[2][J][\[Phi][r]]*(1 + 2*Derivative[2][J][
                  \[Phi][r]])) + 48*Derivative[1][\[Phi]][r]^2*
             (-6656*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1765 + 
                696*Derivative[2][J][\[Phi][r]])) - 
            32*Derivative[1][\[Phi]][r]^4*(5760*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 264*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                23 + 40*Derivative[2][J][\[Phi][r]]) + r^4*(1132 + 
                4833*Derivative[2][J][\[Phi][r]] + 2892*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^6*
             (19200*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(295 + 
                1244*Derivative[2][J][\[Phi][r]]) + r^6*(271 + 
                2856*Derivative[2][J][\[Phi][r]] + 8336*Derivative[2][J][
                   \[Phi][r]]^2)) + 1536*Derivative[1][\[Phi]][r]^3*
             (-86*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              41*r^3*Derivative[3][J][\[Phi][r]]) + 
            768*Derivative[1][\[Phi]][r]^5*(-81*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 4*r^5*Derivative[3][J][\[Phi][r]]) - 
            16*Derivative[1][\[Phi]][r]^7*(18*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^7*Derivative[3][J][\[Phi][r]])) - 
          r^2*Derivative[1][J][\[Phi][r]]^2*(23040 - 
            1920*Derivative[1][\[Phi]][r]^2*(-72*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(32 + 87*Derivative[2][J][\[Phi][r]])) + 
            3*Derivative[1][\[Phi]][r]^8*(512*r^4*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 8*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                1 + 24*Derivative[2][J][\[Phi][r]]) + r^8*(-1 - 
                6*Derivative[2][J][\[Phi][r]] + 16*Derivative[2][J][
                   \[Phi][r]]^2)) - 16*Derivative[1][\[Phi]][r]^6*
             (1376*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              44*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(39 + 
                98*Derivative[2][J][\[Phi][r]]) + r^6*(-28 + 
                333*Derivative[2][J][\[Phi][r]] + 1688*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^4*
             (20736*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(377 + 
                4548*Derivative[2][J][\[Phi][r]]) + r^4*(2659 + 
                13376*Derivative[2][J][\[Phi][r]] + 5376*Derivative[2][J][
                   \[Phi][r]]^2)) - 768*Derivative[1][\[Phi]][r]^3*
             (-100*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^3*Derivative[3][J][\[Phi][r]]) - 576*Derivative[1][\[Phi]][r]^
              5*(-132*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              35*r^5*Derivative[3][J][\[Phi][r]]) + 
            96*Derivative[1][\[Phi]][r]^7*(38*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 11*r^7*Derivative[3][J][\[Phi][r]])) - 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (96*(720*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(23 - 
                360*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
              6*(1152*r^4*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              4*r^6*\[Alpha]*Derivative[2][f][\[Phi][r]]*(55 + 
                216*Derivative[2][J][\[Phi][r]]) + r^8*(-5 + 
                22*Derivative[2][J][\[Phi][r]] + 144*Derivative[2][J][
                   \[Phi][r]]^2)) + 16*Derivative[1][\[Phi]][r]^2*
             (4608*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-163 + 
                720*Derivative[2][J][\[Phi][r]]) + r^4*(215 + 
                3926*Derivative[2][J][\[Phi][r]] + 768*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*Derivative[1][\[Phi]][r]^4*
             (-28416*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              24*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(503 + 
                856*Derivative[2][J][\[Phi][r]]) + r^6*(-845 + 
                320*Derivative[2][J][\[Phi][r]] + 9072*Derivative[2][J][
                   \[Phi][r]]^2)) + 2304*r^3*Derivative[1][\[Phi]][r]*
             Derivative[3][J][\[Phi][r]] - 2176*Derivative[1][\[Phi]][r]^3*
             (-11*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^5*Derivative[3][J][\[Phi][r]]) + 
            64*Derivative[1][\[Phi]][r]^5*(77*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 20*r^7*Derivative[3][J][\[Phi][r]])) - 
          2*(192*(25*r^2 + 144*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            48*Derivative[1][\[Phi]][r]^2*(272*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 1536*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*(-23 + 316*Derivative[2][J][\[Phi][r]] + 
                48*Derivative[2][J][\[Phi][r]]^2)) + 
            Derivative[1][\[Phi]][r]^6*(8*r^6*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(37 + 80*Derivative[2][J][\[Phi][r]]) + 
              r^8*(-1 + 64*Derivative[2][J][\[Phi][r]] + 
                160*Derivative[2][J][\[Phi][r]]^2)) - 
            4*Derivative[1][\[Phi]][r]^4*(-18432*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 56*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(53 + 64*Derivative[2][J][\[Phi][r]]) + 
              r^6*(-499 - 476*Derivative[2][J][\[Phi][r]] + 
                2144*Derivative[2][J][\[Phi][r]]^2)) - 
            256*Derivative[1][\[Phi]][r]^3*(-54*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^5*Derivative[3][J][\[Phi][r]]) + 
            16*Derivative[1][\[Phi]][r]^5*(252*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 61*r^7*Derivative[3][J][\[Phi][r]])) - 
          8*J[\[Phi][r]]^5*(4464*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r] + 1008*(25*r^2 + 144*\[Alpha]*
               Derivative[2][f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^4*
             (18432*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              56*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(53 + 
                64*Derivative[2][J][\[Phi][r]]) + r^6*(499 + 
                476*Derivative[2][J][\[Phi][r]] - 2144*Derivative[2][J][
                   \[Phi][r]]^2)) + 72*Derivative[1][\[Phi]][r]^2*
             (272*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 1536*\[Alpha]^
                2*Derivative[2][f][\[Phi][r]]^2 + r^4*(-23 + 
                316*Derivative[2][J][\[Phi][r]] + 48*Derivative[2][J][
                   \[Phi][r]]^2)) - 384*Derivative[1][\[Phi]][r]^3*
             (-54*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^5*Derivative[3][J][\[Phi][r]]) + 4*Derivative[1][\[Phi]][r]^
              5*(252*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              61*r^7*Derivative[3][J][\[Phi][r]]) - 
            48*r^2*Derivative[1][J][\[Phi][r]]^2*(-360 + 
              5*Derivative[1][\[Phi]][r]^2*(-72*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(32 + 87*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^3*(-100*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) - 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (36*(-720*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-23 + 360*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^2*(4608*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-163 + 720*Derivative[2][J][\[Phi][r]]) + 
                r^4*(215 + 3926*Derivative[2][J][\[Phi][r]] + 
                  768*Derivative[2][J][\[Phi][r]]^2)) - 864*r^3*Derivative[1][
                 \[Phi]][r]*Derivative[3][J][\[Phi][r]] + 
              136*Derivative[1][\[Phi]][r]^3*(-11*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 5*r^5*Derivative[3][J][
                  \[Phi][r]]))) - 2*J[\[Phi][r]]^4*
           (-18720*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              2 + 6720*(25*r^2 + 144*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            720*Derivative[1][\[Phi]][r]^2*(272*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 1536*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*(-23 + 316*Derivative[2][J][\[Phi][r]] + 
                48*Derivative[2][J][\[Phi][r]]^2)) + 
            r^6*Derivative[1][\[Phi]][r]^6*(8*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(37 + 80*Derivative[2][J][\[Phi][r]]) + 
              r^2*(-1 + 64*Derivative[2][J][\[Phi][r]] + 
                160*Derivative[2][J][\[Phi][r]]^2)) - 
            20*Derivative[1][\[Phi]][r]^4*(-18432*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 56*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(53 + 64*Derivative[2][J][\[Phi][r]]) + 
              r^6*(-499 - 476*Derivative[2][J][\[Phi][r]] + 
                2144*Derivative[2][J][\[Phi][r]]^2)) - 
            3840*Derivative[1][\[Phi]][r]^3*(-54*r^3*\[Alpha]*Derivative[3][
                 f][\[Phi][r]] + 5*r^5*Derivative[3][J][\[Phi][r]]) + 
            80*Derivative[1][\[Phi]][r]^5*(252*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 61*r^7*Derivative[3][J][\[Phi][r]]) - 
            24*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-3720 + Derivative[1][\[Phi]][r]^2*(-6656*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1765 + 
                  696*Derivative[2][J][\[Phi][r]])) + 
              32*Derivative[1][\[Phi]][r]^3*(-86*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 41*r^3*Derivative[3][J][\[Phi][r]])) - 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*(-21600 + 
              600*Derivative[1][\[Phi]][r]^2*(-72*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(32 + 87*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(20736*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (377 + 4548*Derivative[2][J][\[Phi][r]]) + 
                r^4*(2659 + 13376*Derivative[2][J][\[Phi][r]] + 
                  5376*Derivative[2][J][\[Phi][r]]^2)) + 
              240*Derivative[1][\[Phi]][r]^3*(-100*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^3*Derivative[3][J][
                  \[Phi][r]]) + 36*Derivative[1][\[Phi]][r]^5*(-132*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 35*r^5*
                 Derivative[3][J][\[Phi][r]])) + 2*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*
             (720*(720*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(23 - 360*Derivative[2][J][\[Phi][r]])) + 
              40*Derivative[1][\[Phi]][r]^2*(4608*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-163 + 720*Derivative[2][J][
                    \[Phi][r]]) + r^4*(215 + 3926*Derivative[2][J][
                    \[Phi][r]] + 768*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^4*(-28416*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 24*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(503 + 856*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-845 + 320*Derivative[2][J][
                    \[Phi][r]] + 9072*Derivative[2][J][\[Phi][r]]^2)) + 
              17280*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][
                \[Phi][r]] - 5440*Derivative[1][\[Phi]][r]^3*(-11*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 5*r^5*
                 Derivative[3][J][\[Phi][r]]) + 32*Derivative[1][\[Phi]][r]^
                5*(77*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                20*r^7*Derivative[3][J][\[Phi][r]]))) + 2*J[\[Phi][r]]*
           (3744*r^7*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^
              5 + 48*r^6*Derivative[1][J][\[Phi][r]]^6*
             Derivative[1][\[Phi]][r]^4*(951 - 2*Derivative[1][\[Phi]][r]^2*(
                -635*\[Alpha]*Derivative[2][f][\[Phi][r]] + 2*r^2*
                 (31 + 141*Derivative[2][J][\[Phi][r]])) + 
              11*Derivative[1][\[Phi]][r]^3*(-26*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 5*r^3*Derivative[3][J][\[Phi][r]])) - 
            r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
             (-144288 + 48*Derivative[1][\[Phi]][r]^2*(-3000*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(749 + 3540*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(-40704*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                160*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 + 
                  3*Derivative[2][J][\[Phi][r]]) + r^4*(283 + 
                  1952*Derivative[2][J][\[Phi][r]] + 2640*Derivative[2][J][
                     \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*(
                -1000*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 361*r^3*
                 Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                5*(35*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                11*r^5*Derivative[3][J][\[Phi][r]])) + 
            r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (74880 - 72*Derivative[1][\[Phi]][r]^2*(3824*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(173 + 3854*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                6*(-768*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(47 + 
                  204*Derivative[2][J][\[Phi][r]]) + r^6*(23 + 
                  237*Derivative[2][J][\[Phi][r]] + 432*Derivative[2][J][
                     \[Phi][r]]^2)) - 16*Derivative[1][\[Phi]][r]^4*(
                -7104*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(823 + 
                  654*Derivative[2][J][\[Phi][r]]) + r^4*(644 + 
                  2951*Derivative[2][J][\[Phi][r]] + 2406*Derivative[2][J][
                     \[Phi][r]]^2)) + 288*Derivative[1][\[Phi]][r]^3*(
                -768*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 415*r^3*
                 Derivative[3][J][\[Phi][r]]) - 64*Derivative[1][\[Phi]][r]^
                5*(314*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                31*r^5*Derivative[3][J][\[Phi][r]]) + 5*Derivative[1][\[Phi]][
                 r]^7*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]])) + 
            r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-89280 + 2*Derivative[1][\[Phi]][r]^8*(-48*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 4*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-1 + Derivative[2][J][
                   \[Phi][r]]) + r^8*Derivative[2][J][\[Phi][r]]*
                 (1 + 2*Derivative[2][J][\[Phi][r]])) + 
              96*Derivative[1][\[Phi]][r]^2*(-6656*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(1765 + 696*Derivative[2][J][\[Phi][
                     r]])) - 48*Derivative[1][\[Phi]][r]^4*(5760*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 264*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(23 + 40*Derivative[2][J][
                    \[Phi][r]]) + r^4*(1132 + 4833*Derivative[2][J][
                    \[Phi][r]] + 2892*Derivative[2][J][\[Phi][r]]^2)) + 
              Derivative[1][\[Phi]][r]^6*(19200*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(295 + 1244*Derivative[2][J][
                    \[Phi][r]]) + r^6*(271 + 2856*Derivative[2][J][
                    \[Phi][r]] + 8336*Derivative[2][J][\[Phi][r]]^2)) + 
              3072*Derivative[1][\[Phi]][r]^3*(-86*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 41*r^3*Derivative[3][J][
                  \[Phi][r]]) + 1152*Derivative[1][\[Phi]][r]^5*(
                -81*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                4*r^5*Derivative[3][J][\[Phi][r]]) - 16*Derivative[1][\[Phi]][
                 r]^7*(18*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^7*Derivative[3][J][\[Phi][r]])) - 
            r^2*Derivative[1][J][\[Phi][r]]^2*(69120 - 
              4800*Derivative[1][\[Phi]][r]^2*(-72*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(32 + 87*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^8*(512*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 8*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1 + 24*Derivative[2][J][
                    \[Phi][r]]) + r^8*(-1 - 6*Derivative[2][J][\[Phi][r]] + 
                  16*Derivative[2][J][\[Phi][r]]^2)) - 
              24*Derivative[1][\[Phi]][r]^6*(1376*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 44*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(39 + 98*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-28 + 333*Derivative[2][J][\[Phi][
                     r]] + 1688*Derivative[2][J][\[Phi][r]]^2)) + 
              32*Derivative[1][\[Phi]][r]^4*(20736*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(377 + 4548*Derivative[2][J][
                    \[Phi][r]]) + r^4*(2659 + 13376*Derivative[2][J][
                    \[Phi][r]] + 5376*Derivative[2][J][\[Phi][r]]^2)) - 
              1920*Derivative[1][\[Phi]][r]^3*(-100*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^3*Derivative[3][J][
                  \[Phi][r]]) - 1152*Derivative[1][\[Phi]][r]^5*(
                -132*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                35*r^5*Derivative[3][J][\[Phi][r]]) + 
              144*Derivative[1][\[Phi]][r]^7*(38*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 11*r^7*Derivative[3][J][
                  \[Phi][r]])) - r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(576*(720*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(23 - 360*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^6*(1152*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 4*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(55 + 216*Derivative[2][J][
                    \[Phi][r]]) + r^8*(-5 + 22*Derivative[2][J][\[Phi][r]] + 
                  144*Derivative[2][J][\[Phi][r]]^2)) + 
              80*Derivative[1][\[Phi]][r]^2*(4608*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-163 + 720*Derivative[2][J][
                    \[Phi][r]]) + r^4*(215 + 3926*Derivative[2][J][
                    \[Phi][r]] + 768*Derivative[2][J][\[Phi][r]]^2)) - 
              8*Derivative[1][\[Phi]][r]^4*(-28416*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 24*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(503 + 856*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-845 + 320*Derivative[2][J][
                    \[Phi][r]] + 9072*Derivative[2][J][\[Phi][r]]^2)) + 
              13824*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][
                \[Phi][r]] - 10880*Derivative[1][\[Phi]][r]^3*(-11*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 5*r^5*
                 Derivative[3][J][\[Phi][r]]) + 256*Derivative[1][\[Phi]][r]^
                5*(77*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                20*r^7*Derivative[3][J][\[Phi][r]])) - 
            4*(336*(25*r^2 + 144*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              72*Derivative[1][\[Phi]][r]^2*(272*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 1536*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^4*(-23 + 
                  316*Derivative[2][J][\[Phi][r]] + 48*Derivative[2][J][
                     \[Phi][r]]^2)) + r^6*Derivative[1][\[Phi]][r]^6*(
                8*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 + 
                  80*Derivative[2][J][\[Phi][r]]) + r^2*(-1 + 
                  64*Derivative[2][J][\[Phi][r]] + 160*Derivative[2][J][
                     \[Phi][r]]^2)) - 5*Derivative[1][\[Phi]][r]^4*(
                -18432*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                56*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(53 + 
                  64*Derivative[2][J][\[Phi][r]]) + r^6*(-499 - 
                  476*Derivative[2][J][\[Phi][r]] + 2144*Derivative[2][J][
                     \[Phi][r]]^2)) - 384*Derivative[1][\[Phi]][r]^3*(
                -54*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                5*r^5*Derivative[3][J][\[Phi][r]]) + 20*Derivative[1][\[Phi]][
                 r]^5*(252*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                61*r^7*Derivative[3][J][\[Phi][r]]))) - 2*J[\[Phi][r]]^3*
           (-48096*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
              3 - 24*r^4*Derivative[1][J][\[Phi][r]]^4*
             Derivative[1][\[Phi]][r]^2*(3120 - Derivative[1][\[Phi]][r]^2*(
                3824*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(173 + 3854*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^3*(-768*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 415*r^3*Derivative[3][J][\[Phi][r]])) - 
            16*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-11160 + 6*Derivative[1][\[Phi]][r]^2*(-6656*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1765 + 
                  696*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][
                 r]^4*(5760*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                264*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(23 + 
                  40*Derivative[2][J][\[Phi][r]]) + r^4*(1132 + 
                  4833*Derivative[2][J][\[Phi][r]] + 2892*Derivative[2][J][
                     \[Phi][r]]^2)) + 192*Derivative[1][\[Phi]][r]^3*(
                -86*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 41*r^3*
                 Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                5*(-81*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                4*r^5*Derivative[3][J][\[Phi][r]])) + 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*(28800 - 
              1200*Derivative[1][\[Phi]][r]^2*(-72*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(32 + 87*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^6*(1376*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 44*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(39 + 98*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-28 + 333*Derivative[2][J][\[Phi][
                     r]] + 1688*Derivative[2][J][\[Phi][r]]^2)) + 
              4*Derivative[1][\[Phi]][r]^4*(20736*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(377 + 4548*Derivative[2][J][
                    \[Phi][r]]) + r^4*(2659 + 13376*Derivative[2][J][
                    \[Phi][r]] + 5376*Derivative[2][J][\[Phi][r]]^2)) - 
              480*Derivative[1][\[Phi]][r]^3*(-100*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^3*Derivative[3][J][
                  \[Phi][r]]) - 144*Derivative[1][\[Phi]][r]^5*(
                -132*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                35*r^5*Derivative[3][J][\[Phi][r]]) + 6*Derivative[1][\[Phi]][
                 r]^7*(38*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                11*r^7*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (1920*(720*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(23 - 360*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^6*(1152*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 4*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(55 + 216*Derivative[2][J][
                    \[Phi][r]]) + r^8*(-5 + 22*Derivative[2][J][\[Phi][r]] + 
                  144*Derivative[2][J][\[Phi][r]]^2)) + 
              160*Derivative[1][\[Phi]][r]^2*(4608*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-163 + 720*Derivative[2][J][
                    \[Phi][r]]) + r^4*(215 + 3926*Derivative[2][J][
                    \[Phi][r]] + 768*Derivative[2][J][\[Phi][r]]^2)) - 
              8*Derivative[1][\[Phi]][r]^4*(-28416*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 24*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(503 + 856*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-845 + 320*Derivative[2][J][
                    \[Phi][r]] + 9072*Derivative[2][J][\[Phi][r]]^2)) + 
              46080*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][
                \[Phi][r]] - 21760*Derivative[1][\[Phi]][r]^3*(-11*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 5*r^5*
                 Derivative[3][J][\[Phi][r]]) + 256*Derivative[1][\[Phi]][r]^
                5*(77*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                20*r^7*Derivative[3][J][\[Phi][r]])) + 
            4*(1680*(25*r^2 + 144*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              240*Derivative[1][\[Phi]][r]^2*(272*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 1536*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^4*(-23 + 
                  316*Derivative[2][J][\[Phi][r]] + 48*Derivative[2][J][
                     \[Phi][r]]^2)) + r^6*Derivative[1][\[Phi]][r]^6*(
                8*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 + 
                  80*Derivative[2][J][\[Phi][r]]) + r^2*(-1 + 
                  64*Derivative[2][J][\[Phi][r]] + 160*Derivative[2][J][
                     \[Phi][r]]^2)) - 10*Derivative[1][\[Phi]][r]^4*(
                -18432*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                56*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(53 + 
                  64*Derivative[2][J][\[Phi][r]]) + r^6*(-499 - 
                  476*Derivative[2][J][\[Phi][r]] + 2144*Derivative[2][J][
                     \[Phi][r]]^2)) - 1280*Derivative[1][\[Phi]][r]^3*(
                -54*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                5*r^5*Derivative[3][J][\[Phi][r]]) + 40*Derivative[1][\[Phi]][
                 r]^5*(252*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                61*r^7*Derivative[3][J][\[Phi][r]]))) - J[\[Phi][r]]^2*
           (-45648*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              4 - 48*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^3*(6012 + Derivative[1][\[Phi]][r]^2*(
                3000*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                r^2*(749 + 3540*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(-2000*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 722*r^3*Derivative[3][J][\[Phi][r]])) + 
            16*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (-14040 + 9*Derivative[1][\[Phi]][r]^2*(3824*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(173 + 3854*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(-7104*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(823 + 
                  654*Derivative[2][J][\[Phi][r]]) + r^4*(644 + 
                  2951*Derivative[2][J][\[Phi][r]] + 2406*Derivative[2][J][
                     \[Phi][r]]^2)) - 36*Derivative[1][\[Phi]][r]^3*(
                -768*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 415*r^3*
                 Derivative[3][J][\[Phi][r]]) + 4*Derivative[1][\[Phi]][r]^5*(
                314*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                31*r^5*Derivative[3][J][\[Phi][r]])) + 
            r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (357120 - 288*Derivative[1][\[Phi]][r]^2*(-6656*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1765 + 
                  696*Derivative[2][J][\[Phi][r]])) + 
              96*Derivative[1][\[Phi]][r]^4*(5760*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 264*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(23 + 40*Derivative[2][J][
                    \[Phi][r]]) + r^4*(1132 + 4833*Derivative[2][J][
                    \[Phi][r]] + 2892*Derivative[2][J][\[Phi][r]]^2)) - 
              Derivative[1][\[Phi]][r]^6*(19200*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(295 + 1244*Derivative[2][J][
                    \[Phi][r]]) + r^6*(271 + 2856*Derivative[2][J][
                    \[Phi][r]] + 8336*Derivative[2][J][\[Phi][r]]^2)) - 
              9216*Derivative[1][\[Phi]][r]^3*(-86*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 41*r^3*Derivative[3][J][
                  \[Phi][r]]) - 2304*Derivative[1][\[Phi]][r]^5*(
                -81*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                4*r^5*Derivative[3][J][\[Phi][r]]) + 16*Derivative[1][\[Phi]][
                 r]^7*(18*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^7*Derivative[3][J][\[Phi][r]])) + 
            3*r^2*Derivative[1][J][\[Phi][r]]^2*(115200 - 
              6400*Derivative[1][\[Phi]][r]^2*(-72*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(32 + 87*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^8*(512*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 8*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1 + 24*Derivative[2][J][
                    \[Phi][r]]) + r^8*(-1 - 6*Derivative[2][J][\[Phi][r]] + 
                  16*Derivative[2][J][\[Phi][r]]^2)) - 
              16*Derivative[1][\[Phi]][r]^6*(1376*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 44*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(39 + 98*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-28 + 333*Derivative[2][J][\[Phi][
                     r]] + 1688*Derivative[2][J][\[Phi][r]]^2)) + 
              32*Derivative[1][\[Phi]][r]^4*(20736*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(377 + 4548*Derivative[2][J][
                    \[Phi][r]]) + r^4*(2659 + 13376*Derivative[2][J][
                    \[Phi][r]] + 5376*Derivative[2][J][\[Phi][r]]^2)) - 
              2560*Derivative[1][\[Phi]][r]^3*(-100*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^3*Derivative[3][J][
                  \[Phi][r]]) - 1152*Derivative[1][\[Phi]][r]^5*(
                -132*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                35*r^5*Derivative[3][J][\[Phi][r]]) + 
              96*Derivative[1][\[Phi]][r]^7*(38*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 11*r^7*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (1440*(720*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(23 - 360*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^6*(1152*r^4*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 4*r^6*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(55 + 216*Derivative[2][J][
                    \[Phi][r]]) + r^8*(-5 + 22*Derivative[2][J][\[Phi][r]] + 
                  144*Derivative[2][J][\[Phi][r]]^2)) + 
              160*Derivative[1][\[Phi]][r]^2*(4608*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-163 + 720*Derivative[2][J][
                    \[Phi][r]]) + r^4*(215 + 3926*Derivative[2][J][
                    \[Phi][r]] + 768*Derivative[2][J][\[Phi][r]]^2)) - 
              12*Derivative[1][\[Phi]][r]^4*(-28416*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 24*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(503 + 856*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-845 + 320*Derivative[2][J][
                    \[Phi][r]] + 9072*Derivative[2][J][\[Phi][r]]^2)) + 
              34560*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][
                \[Phi][r]] - 21760*Derivative[1][\[Phi]][r]^3*(-11*r^3*
                 \[Alpha]*Derivative[3][f][\[Phi][r]] + 5*r^5*
                 Derivative[3][J][\[Phi][r]]) + 384*Derivative[1][\[Phi]][r]^
                5*(77*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                20*r^7*Derivative[3][J][\[Phi][r]])) + 
            4*(2016*(25*r^2 + 144*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              360*Derivative[1][\[Phi]][r]^2*(272*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 1536*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^4*(-23 + 
                  316*Derivative[2][J][\[Phi][r]] + 48*Derivative[2][J][
                     \[Phi][r]]^2)) + 3*r^6*Derivative[1][\[Phi]][r]^6*(
                8*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 + 
                  80*Derivative[2][J][\[Phi][r]]) + r^2*(-1 + 
                  64*Derivative[2][J][\[Phi][r]] + 160*Derivative[2][J][
                     \[Phi][r]]^2)) - 20*Derivative[1][\[Phi]][r]^4*(
                -18432*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                56*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(53 + 
                  64*Derivative[2][J][\[Phi][r]]) + r^6*(-499 - 
                  476*Derivative[2][J][\[Phi][r]] + 2144*Derivative[2][J][
                     \[Phi][r]]^2)) - 1920*Derivative[1][\[Phi]][r]^3*(
                -54*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                5*r^5*Derivative[3][J][\[Phi][r]]) + 80*Derivative[1][\[Phi]][
                 r]^5*(252*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                61*r^7*Derivative[3][J][\[Phi][r]]))) + 32*J[\[Phi][r]]^6*
           (-720*r^2*Derivative[1][J][\[Phi][r]]^2 - 
            84*(25*r^2 + 144*\[Alpha]*Derivative[2][f][\[Phi][r]]) - 
            3*Derivative[1][\[Phi]][r]^2*(272*r^2*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 1536*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*(-23 + 316*Derivative[2][J][\[Phi][r]] + 
                48*Derivative[2][J][\[Phi][r]]^2)) + 
            16*Derivative[1][\[Phi]][r]^3*(-54*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^5*Derivative[3][J][\[Phi][r]]) - 
            6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (720*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(23 - 
                360*Derivative[2][J][\[Phi][r]] + 24*r*Derivative[1][\[Phi]][
                  r]*Derivative[3][J][\[Phi][r]]))))) + 
      2*r^2*B[r]^2*(-64*r^8*J[\[Phi][r]]^8*(r^2 - 24*\[Alpha]*
           Derivative[2][f][\[Phi][r]]) + 8192*\[Alpha]^7*
         Derivative[1][f][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^4*
         (144*r^2*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2 + 
          24*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (-24 + r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
              \[Phi][r]]) + r*Derivative[1][\[Phi]][r]*
           (-24*(1 + 10*Derivative[2][J][\[Phi][r]]) + 
            r^2*Derivative[1][\[Phi]][r]^2*(1 + 4*Derivative[2][J][
                \[Phi][r]] + 24*Derivative[2][J][\[Phi][r]]^2) + 
            48*r*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]]) - 
          12*Derivative[1][J][\[Phi][r]]*(-60 + r^2*Derivative[1][\[Phi]][r]^
              2*(1 + 10*Derivative[2][J][\[Phi][r]]) + 
            2*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]])) + 
        4096*r*\[Alpha]^6*Derivative[1][f][\[Phi][r]]^6*
         Derivative[1][\[Phi]][r]^3*(396*r^3*Derivative[1][J][\[Phi][r]]^4*
           Derivative[1][\[Phi]][r]^3 + 3*r^2*Derivative[1][J][\[Phi][r]]^3*
           Derivative[1][\[Phi]][r]^2*(-120 + Derivative[1][\[Phi]][r]^2*
             (r^2 - 16*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              24*r^2*Derivative[2][J][\[Phi][r]])) + 
          2*r*Derivative[1][\[Phi]][r]*(-3*(19 + 364*Derivative[2][J][
                \[Phi][r]]) + Derivative[1][\[Phi]][r]^2*
             (12*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1 + 
                17*Derivative[2][J][\[Phi][r]] + 78*Derivative[2][J][
                   \[Phi][r]]^2)) + 108*r*Derivative[1][\[Phi]][r]*
             Derivative[3][J][\[Phi][r]] - 2*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]]) + 2*Derivative[1][J][\[Phi][r]]*
           (1152 + r^2*Derivative[1][\[Phi]][r]^4*(-4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(7 + 6*Derivative[2][J][\[Phi][r]]) + 
              3*r^2*Derivative[2][J][\[Phi][r]]*(1 + 12*Derivative[2][J][
                  \[Phi][r]])) - 3*Derivative[1][\[Phi]][r]^2*
             (112*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(57 + 
                212*Derivative[2][J][\[Phi][r]])) - 
            6*Derivative[1][\[Phi]][r]^3*(8*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
          3*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (636 + Derivative[1][\[Phi]][r]^2*(368*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(21 + 52*Derivative[2][J][\[Phi][r]])) - 
            8*Derivative[1][\[Phi]][r]^3*(-2*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]]))) + 
        512*r*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][
          r]*(1728*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
            5 + 36*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
            4*(120 + Derivative[1][\[Phi]][r]^2*(r^2 - 16*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 10*r^2*Derivative[2][J][
                \[Phi][r]])) + 12*r^3*Derivative[1][J][\[Phi][r]]^3*
           Derivative[1][\[Phi]][r]^3*(1164 + Derivative[1][\[Phi]][r]^2*
             (784*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(69 + 
                286*Derivative[2][J][\[Phi][r]])) - 
            6*Derivative[1][\[Phi]][r]^3*(-8*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^3*Derivative[3][J][\[Phi][r]])) + 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (27504 + Derivative[1][\[Phi]][r]^2*(9600*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 204*r^2*(1 - 12*Derivative[2][J][
                  \[Phi][r]])) + r^2*Derivative[1][\[Phi]][r]^4*
             (-48*\[Alpha]*Derivative[2][f][\[Phi][r]]*(13 + 
                12*Derivative[2][J][\[Phi][r]]) + r^2*(-11 + 
                360*Derivative[2][J][\[Phi][r]]^2)) - 
            48*Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 19*r^3*Derivative[3][J][\[Phi][r]])) - 
          4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-3312 + 12*Derivative[1][\[Phi]][r]^2*(164*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 7*r^2*(7 + 72*Derivative[2][J][\[Phi][
                   r]])) - r^2*Derivative[1][\[Phi]][r]^4*
             (-32*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-11 + 
                9*Derivative[2][J][\[Phi][r]]) + r^2*(29 + 
                250*Derivative[2][J][\[Phi][r]] + 396*Derivative[2][J][
                   \[Phi][r]]^2)) - 72*Derivative[1][\[Phi]][r]^3*
             (-2*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              3*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*
             (-20*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^5*Derivative[3][J][\[Phi][r]])) - 
          2*(1152 + 72*r^2*Derivative[1][\[Phi]][r]^2*
             (-1 + 126*Derivative[2][J][\[Phi][r]]) + 
            r^4*Derivative[1][\[Phi]][r]^6*(20*Derivative[2][f][\[Phi][r]]*(
                \[Alpha] + 2*\[Alpha]*Derivative[2][J][\[Phi][r]]) + 
              r^2*(1 + 6*Derivative[2][J][\[Phi][r]] + 10*Derivative[2][J][
                   \[Phi][r]]^2)) - 2*r^2*Derivative[1][\[Phi]][r]^4*
             (24*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 - 
                10*Derivative[2][J][\[Phi][r]]) + r^2*(-13 + 
                108*Derivative[2][J][\[Phi][r]] + 336*Derivative[2][J][
                   \[Phi][r]]^2)) - 576*Derivative[1][\[Phi]][r]^3*
             (-(r*\[Alpha]*Derivative[3][f][\[Phi][r]]) + 
              r^3*Derivative[3][J][\[Phi][r]]) + 8*Derivative[1][\[Phi]][r]^5*
             (6*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^5*Derivative[3][J][\[Phi][r]]))) + 256*r^2*\[Alpha]^4*
         Derivative[1][f][\[Phi][r]]^4*(-2592 + 
          900*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^6 - 
          72*Derivative[1][\[Phi]][r]^2*(-16*\[Alpha]*Derivative[2][f][
              \[Phi][r]] + 3*r^2*(-9 + 68*Derivative[2][J][\[Phi][r]])) + 
          Derivative[1][\[Phi]][r]^6*(192*r^2*\[Alpha]^2*
             Derivative[2][f][\[Phi][r]]^2 - 8*r^4*\[Alpha]*Derivative[2][f][
              \[Phi][r]]*(-7 + 40*Derivative[2][J][\[Phi][r]]) + 
            r^6*(5 + 22*Derivative[2][J][\[Phi][r]] - 92*Derivative[2][J][
                 \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^4*
           (1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
            192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
             (-4 + 5*Derivative[2][J][\[Phi][r]]) + 
            r^4*(-13 + 488*Derivative[2][J][\[Phi][r]] + 672*Derivative[2][J][
                 \[Phi][r]]^2)) + 15*r^5*Derivative[1][J][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]^5*(408 + Derivative[1][\[Phi]][r]^2*
             (-48*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(3 + 
                16*Derivative[2][J][\[Phi][r]]))) + 
          96*Derivative[1][\[Phi]][r]^3*(-24*r*\[Alpha]*Derivative[3][f][
              \[Phi][r]] + 5*r^3*Derivative[3][J][\[Phi][r]]) - 
          48*Derivative[1][\[Phi]][r]^5*(4*r^3*\[Alpha]*Derivative[3][f][
              \[Phi][r]] + 5*r^5*Derivative[3][J][\[Phi][r]]) + 
          2*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
              \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]) + 
          2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
           (13896 + 12*Derivative[1][\[Phi]][r]^2*(924*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(146 + 241*Derivative[2][J][
                  \[Phi][r]])) + 5*r^2*Derivative[1][\[Phi]][r]^4*
             (-72*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 + Derivative[2][J][
                 \[Phi][r]]) + r^2*(-1 - 2*Derivative[2][J][\[Phi][r]] + 
                24*Derivative[2][J][\[Phi][r]]^2)) + 
            Derivative[1][\[Phi]][r]^3*(480*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] - 630*r^3*Derivative[3][J][\[Phi][r]])) - 
          15*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
           (-972 - Derivative[1][\[Phi]][r]^2*(464*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(61 + 276*Derivative[2][J][\[Phi][r]])) + 
            16*Derivative[1][\[Phi]][r]^3*(-3*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
          r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
           (28080 + 48*Derivative[1][\[Phi]][r]^2*(168*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(15 - 373*Derivative[2][J][\[Phi][
                   r]])) + Derivative[1][\[Phi]][r]^4*
             (384*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(121 - 
                168*Derivative[2][J][\[Phi][r]]) + r^4*(229 + 
                1684*Derivative[2][J][\[Phi][r]] + 1644*Derivative[2][J][
                   \[Phi][r]]^2)) - 720*r^3*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]] - 10*Derivative[1][\[Phi]][r]^5*
             (-20*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^5*Derivative[3][J][\[Phi][r]])) - 
          r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-3600 + 12*Derivative[1][\[Phi]][r]^2*(-48*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 5*r^2*(-1 + 560*Derivative[2][J][
                  \[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^6*
             (8*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(23 + 
                54*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 7*Derivative[2][J][
                  \[Phi][r]] + 13*Derivative[2][J][\[Phi][r]]^2)) - 
            3*Derivative[1][\[Phi]][r]^4*(-128*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -27 + 26*Derivative[2][J][\[Phi][r]]) + r^4*(217 + 
                1064*Derivative[2][J][\[Phi][r]] + 912*Derivative[2][J][
                   \[Phi][r]]^2)) - 192*Derivative[1][\[Phi]][r]^3*
             (-6*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^3*Derivative[3][J][\[Phi][r]]) + 4*Derivative[1][\[Phi]][r]^
              5*(-32*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              47*r^5*Derivative[3][J][\[Phi][r]]))) + 
        2*r^7*\[Alpha]*Derivative[1][f][\[Phi][r]]*
         (2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])*
         (-288*r^6*Derivative[1][J][\[Phi][r]]^8*Derivative[1][\[Phi]][r]^5 + 
          12*r^5*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^4*
           (-72 + Derivative[1][\[Phi]][r]^2*(-48*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(3 + 2*Derivative[2][J][\[Phi][r]]))) - 
          12*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^3*
           (348 + Derivative[1][\[Phi]][r]^2*(400*\[Alpha]*Derivative[2][f][
                \[Phi][r]] - 17*r^2*(1 + 6*Derivative[2][J][\[Phi][r]])) + 
            2*Derivative[1][\[Phi]][r]^3*(-24*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
          r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^2*
           (-9936 + 12*Derivative[1][\[Phi]][r]^2*(-448*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + 15*r^2*(9 + 32*Derivative[2][J][
                  \[Phi][r]])) + r^2*Derivative[1][\[Phi]][r]^4*
             (-144*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3 + 
                4*Derivative[2][J][\[Phi][r]]) + r^2*(15 - 8*Derivative[2][J][
                  \[Phi][r]] + 24*Derivative[2][J][\[Phi][r]]^2)) - 
            192*Derivative[1][\[Phi]][r]^3*(-13*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]])) + 
          8*Derivative[1][\[Phi]][r]*(12*(64*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-5 + 6*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^2*(768*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                1 - 10*Derivative[2][J][\[Phi][r]]) + r^4*(33 + 
                44*Derivative[2][J][\[Phi][r]] - 68*Derivative[2][J][
                   \[Phi][r]]^2)) + 96*r*\[Alpha]*Derivative[1][\[Phi]][r]*
             Derivative[3][f][\[Phi][r]] + 8*Derivative[1][\[Phi]][r]^3*
             (4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^5*Derivative[3][J][\[Phi][r]])) + 
          2*r*Derivative[1][J][\[Phi][r]]*
           (-48*(7 + 24*Derivative[2][J][\[Phi][r]]) + 
            48*Derivative[1][\[Phi]][r]^2*(5*r^2*(-1 + 6*Derivative[2][J][
                  \[Phi][r]]) - 12*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-9 + 
                8*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (2560*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              32*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(14 + 
                43*Derivative[2][J][\[Phi][r]]) + r^4*(87 + 
                92*Derivative[2][J][\[Phi][r]] - 504*Derivative[2][J][
                   \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*
             (512*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              272*r^3*Derivative[3][J][\[Phi][r]]) + 
            32*Derivative[1][\[Phi]][r]^5*(4*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]])) - 
          2*r*Derivative[1][J][\[Phi][r]]^3*(432 + 
            48*Derivative[1][\[Phi]][r]^2*(-372*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(65 + 3*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(128*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                17 + 66*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                22*Derivative[2][J][\[Phi][r]] + 58*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^4*
             (6912*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(143 + 
                246*Derivative[2][J][\[Phi][r]]) + r^4*(679 + 
                2256*Derivative[2][J][\[Phi][r]] + 1008*Derivative[2][J][
                   \[Phi][r]]^2)) + 192*Derivative[1][\[Phi]][r]^3*
             (-8*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^3*Derivative[3][J][\[Phi][r]]) - 4*Derivative[1][\[Phi]][r]^
              5*(208*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              9*r^5*Derivative[3][J][\[Phi][r]])) + 
          2*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
           (-3600 + 24*Derivative[1][\[Phi]][r]^2*(428*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(9 + 160*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(1536*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                95 + 96*Derivative[2][J][\[Phi][r]]) + r^4*(103 + 
                468*Derivative[2][J][\[Phi][r]] + 288*Derivative[2][J][
                   \[Phi][r]]^2)) - 48*Derivative[1][\[Phi]][r]^3*
             (-38*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              21*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
              5*(200*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              26*r^5*Derivative[3][J][\[Phi][r]])) + 
          2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (-96*(-96*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*(26 + 27*Derivative[2][J][\[Phi][r]])) + 
            4*Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -40 + 99*Derivative[2][J][\[Phi][r]]) + r^4*(223 + 
                814*Derivative[2][J][\[Phi][r]] + 240*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^4*
             (-256*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(21 + 
                71*Derivative[2][J][\[Phi][r]]) + r^6*(-7 + 
                42*Derivative[2][J][\[Phi][r]] + 300*Derivative[2][J][
                   \[Phi][r]]^2)) + 1152*r*\[Alpha]*Derivative[1][\[Phi]][r]*
             Derivative[3][f][\[Phi][r]] - 8*Derivative[1][\[Phi]][r]^3*
             (-128*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              21*r^5*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]))) + 
        32*r^3*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
         (720*r^7*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^6 + 
          120*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^5*
           (96 + Derivative[1][\[Phi]][r]^2*(r^2 - 16*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 3*r^2*Derivative[2][J][\[Phi][r]])) - 
          60*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^4*
           (-468 - Derivative[1][\[Phi]][r]^2*(96*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + 11*r^2*(3 + 14*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^3*(-32*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 6*r^3*Derivative[3][J][\[Phi][r]])) + 
          r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^3*
           (41472 + 48*Derivative[1][\[Phi]][r]^2*(1136*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(274 + 589*Derivative[2][J][
                  \[Phi][r]])) + 5*r^2*Derivative[1][\[Phi]][r]^4*
             (-32*\[Alpha]*Derivative[2][f][\[Phi][r]]*(11 + 
                12*Derivative[2][J][\[Phi][r]]) + r^2*(-1 - 
                12*Derivative[2][J][\[Phi][r]] + 72*Derivative[2][J][
                   \[Phi][r]]^2)) - 240*Derivative[1][\[Phi]][r]^3*
             (-24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              13*r^3*Derivative[3][J][\[Phi][r]])) + 
          8*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
           (7560 + Derivative[1][\[Phi]][r]^2*(10704*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + 3*r^2*(625 - 128*Derivative[2][J][
                  \[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^4*
             (192*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 - 
                156*Derivative[2][J][\[Phi][r]]) + r^4*(47 + 
                302*Derivative[2][J][\[Phi][r]] + 222*Derivative[2][J][
                   \[Phi][r]]^2)) - 720*Derivative[1][\[Phi]][r]^3*
             (-(r*\[Alpha]*Derivative[3][f][\[Phi][r]]) + 
              r^3*Derivative[3][J][\[Phi][r]]) + 5*Derivative[1][\[Phi]][r]^5*
             (20*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^5*Derivative[3][J][\[Phi][r]])) - 
          2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
           (-18720 - 192*Derivative[1][\[Phi]][r]^2*
             (148*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(1 - 
                199*Derivative[2][J][\[Phi][r]])) + 
            2*Derivative[1][\[Phi]][r]^6*(64*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                21 + 58*Derivative[2][J][\[Phi][r]]) + r^6*(3 + 
                26*Derivative[2][J][\[Phi][r]] + 54*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^4*
             (2304*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-41 + 
                46*Derivative[2][J][\[Phi][r]]) + r^4*(2161 + 
                8496*Derivative[2][J][\[Phi][r]] + 4464*Derivative[2][J][
                   \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^3*
             (-16*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              3*r^3*Derivative[3][J][\[Phi][r]]) + 
            32*Derivative[1][\[Phi]][r]^5*(-31*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 6*r^5*Derivative[3][J][\[Phi][r]])) + 
          2*Derivative[1][\[Phi]][r]*(576*(24*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(5 - 12*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(1536*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 96*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -7 + 10*Derivative[2][J][\[Phi][r]]) + r^6*(101 + 
                264*Derivative[2][J][\[Phi][r]] - 336*Derivative[2][J][
                   \[Phi][r]]^2)) + 4*Derivative[1][\[Phi]][r]^2*
             (2304*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              240*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-9 + 
                2*Derivative[2][J][\[Phi][r]]) + r^4*(35 + 
                692*Derivative[2][J][\[Phi][r]] + 336*Derivative[2][J][
                   \[Phi][r]]^2)) - 2304*r*\[Alpha]*Derivative[1][\[Phi]][r]*
             Derivative[3][f][\[Phi][r]] - 416*r^5*Derivative[1][\[Phi]][r]^3*
             Derivative[3][J][\[Phi][r]] + 16*Derivative[1][\[Phi]][r]^5*
             (4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^7*Derivative[3][J][\[Phi][r]])) + 
          2*r*Derivative[1][J][\[Phi][r]]*(1728 + 
            144*Derivative[1][\[Phi]][r]^2*(136*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(19 - 244*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^6*(512*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                1 + 176*Derivative[2][J][\[Phi][r]]) + 3*r^6*(5 + 
                10*Derivative[2][J][\[Phi][r]] - 128*Derivative[2][J][
                   \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^4*
             (1536*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              208*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-37 + 
                36*Derivative[2][J][\[Phi][r]]) + 3*r^4*(349 + 
                1364*Derivative[2][J][\[Phi][r]] + 656*Derivative[2][J][
                   \[Phi][r]]^2)) + 192*Derivative[1][\[Phi]][r]^3*
             (-10*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^3*Derivative[3][J][\[Phi][r]]) - 
            96*Derivative[1][\[Phi]][r]^5*(-4*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^5*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]))) + 
        16*r^4*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
         (-108*r^8*Derivative[1][J][\[Phi][r]]^8*Derivative[1][\[Phi]][r]^6 + 
          288*(5*r^2 + 32*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
          2*Derivative[1][\[Phi]][r]^4*(2304*r^2*\[Alpha]^2*
             Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
             Derivative[2][f][\[Phi][r]]*(37 - 40*Derivative[2][J][
                \[Phi][r]]) + r^6*(153 + 292*Derivative[2][J][\[Phi][r]] - 
              304*Derivative[2][J][\[Phi][r]]^2)) + 
          8*Derivative[1][\[Phi]][r]^2*(1728*r^2*\[Alpha]*Derivative[2][f][
              \[Phi][r]] + 1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
            r^4*(-17 + 396*Derivative[2][J][\[Phi][r]] + 
              72*Derivative[2][J][\[Phi][r]]^2)) + 
          9*r^7*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^5*
           (168 + Derivative[1][\[Phi]][r]^2*(-80*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(5 + 8*Derivative[2][J][\[Phi][r]]))) - 
          256*Derivative[1][\[Phi]][r]^3*(-3*r^3*\[Alpha]*Derivative[3][f][
              \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) + 
          48*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*Derivative[3][f][
              \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]) + 
          3*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4*
           (1140 + Derivative[1][\[Phi]][r]^2*(-880*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(183 + 860*Derivative[2][J][\[Phi][r]])) - 
            24*Derivative[1][\[Phi]][r]^3*(-10*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
          2*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
           (-792 + 3*Derivative[1][\[Phi]][r]^2*(1136*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(767 + 2004*Derivative[2][J][
                  \[Phi][r]])) + r^2*Derivative[1][\[Phi]][r]^4*
             (-60*\[Alpha]*Derivative[2][f][\[Phi][r]]*(5 + 
                6*Derivative[2][J][\[Phi][r]]) + r^2*(4 - 9*Derivative[2][J][
                  \[Phi][r]] + 36*Derivative[2][J][\[Phi][r]]^2)) - 
            6*Derivative[1][\[Phi]][r]^3*(-280*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 83*r^3*Derivative[3][J][\[Phi][r]])) - 
          r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (-8640 + 12*Derivative[1][\[Phi]][r]^2*(-5056*\[Alpha]*
               Derivative[2][f][\[Phi][r]] + r^2*(83 + 752*Derivative[2][J][
                  \[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^6*
             (48*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              2*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(19 + 
                62*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                12*Derivative[2][J][\[Phi][r]] + 28*Derivative[2][J][
                   \[Phi][r]]^2)) - Derivative[1][\[Phi]][r]^4*
             (9216*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-25 + 
                76*Derivative[2][J][\[Phi][r]]) + r^4*(2317 + 
                8496*Derivative[2][J][\[Phi][r]] + 3696*Derivative[2][J][
                   \[Phi][r]]^2)) + 288*Derivative[1][\[Phi]][r]^3*
             (-20*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              11*r^3*Derivative[3][J][\[Phi][r]]) + 
            8*Derivative[1][\[Phi]][r]^5*(-216*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]])) + 
          2*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
           (-504 + 3*Derivative[1][\[Phi]][r]^2*(6784*\[Alpha]*Derivative[2][
                 f][\[Phi][r]] + r^2*(1355 + 2436*Derivative[2][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(173 + 
                576*Derivative[2][J][\[Phi][r]]) + r^4*(152 + 
                817*Derivative[2][J][\[Phi][r]] + 522*Derivative[2][J][
                   \[Phi][r]]^2)) - 180*Derivative[1][\[Phi]][r]^3*
             (-16*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              9*r^3*Derivative[3][J][\[Phi][r]]) + 
            20*Derivative[1][\[Phi]][r]^5*(10*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]])) + 
          2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (72*(128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              r^2*(7 - 96*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(1920*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 32*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -7 + 51*Derivative[2][J][\[Phi][r]]) + r^6*(101 + 
                200*Derivative[2][J][\[Phi][r]] - 528*Derivative[2][J][
                   \[Phi][r]]^2)) + 2*Derivative[1][\[Phi]][r]^2*
             (1920*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(361 - 
                288*Derivative[2][J][\[Phi][r]]) + r^4*(437 + 
                2344*Derivative[2][J][\[Phi][r]] + 528*Derivative[2][J][
                   \[Phi][r]]^2)) + 288*r^3*Derivative[1][\[Phi]][r]*
             Derivative[3][J][\[Phi][r]] + Derivative[1][\[Phi]][r]^3*
             (640*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              464*r^5*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
          r^2*Derivative[1][J][\[Phi][r]]^2*(4032 - 
            72*Derivative[1][\[Phi]][r]^2*(-608*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(83 + 364*Derivative[2][J][\[Phi][r]])) - 
            3*Derivative[1][\[Phi]][r]^6*(-128*r^2*\[Alpha]^2*
               Derivative[2][f][\[Phi][r]]^2 + 24*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(5 + 32*Derivative[2][J][\[Phi][r]]) + 
              r^6*(-5 + 14*Derivative[2][J][\[Phi][r]] + 
                200*Derivative[2][J][\[Phi][r]]^2)) + 
            2*Derivative[1][\[Phi]][r]^4*(5376*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -99 + 134*Derivative[2][J][\[Phi][r]]) + r^4*(2159 + 
                7104*Derivative[2][J][\[Phi][r]] + 2352*Derivative[2][J][
                   \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^3*
             (40*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^3*Derivative[3][J][\[Phi][r]]) - 576*Derivative[1][\[Phi]][r]^
              5*(-4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^5*Derivative[3][J][\[Phi][r]]) + 12*Derivative[1][\[Phi]][r]^
              7*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^7*Derivative[3][J][\[Phi][r]]))) + 
        r^8*(2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])^2*
         (-36*r^6*Derivative[1][J][\[Phi][r]]^8*Derivative[1][\[Phi]][r]^4 + 
          3*r^5*Derivative[1][J][\[Phi][r]]^7*Derivative[1][\[Phi]][r]^3*
           (-72 + Derivative[1][\[Phi]][r]^2*(r^2 - 16*\[Alpha]*Derivative[2][
                 f][\[Phi][r]])) + 3*r^4*Derivative[1][J][\[Phi][r]]^6*
           Derivative[1][\[Phi]][r]^2*(-156 + Derivative[1][\[Phi]][r]^2*
             (-208*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-1 + 
                12*Derivative[2][J][\[Phi][r]])) + 16*r*\[Alpha]*
             Derivative[1][\[Phi]][r]^3*Derivative[3][f][\[Phi][r]]) + 
          2*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]*
           (-216 + Derivative[1][\[Phi]][r]^4*(r^4 - 8*r^2*\[Alpha]*
               Derivative[2][f][\[Phi][r]]*(2 + 3*Derivative[2][J][
                  \[Phi][r]])) + 6*Derivative[1][\[Phi]][r]^2*
             (-88*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-7 + 
                18*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^3*
             (96*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              18*r^3*Derivative[3][J][\[Phi][r]])) - 
          4*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
           (-12*(60*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(-5 + 
                6*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*
             (8*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^6*Derivative[2][J][\[Phi][r]]*(1 + 3*Derivative[2][J][
                  \[Phi][r]]) + r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3 + 
                14*Derivative[2][J][\[Phi][r]])) - 2*Derivative[1][\[Phi]][r]^
              2*(240*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(20 + 
                3*Derivative[2][J][\[Phi][r]]) + r^4*(1 + 15*Derivative[2][J][
                  \[Phi][r]] + 18*Derivative[2][J][\[Phi][r]]^2)) + 
            36*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]] - 
            Derivative[1][\[Phi]][r]^3*(40*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 3*r^5*Derivative[3][J][\[Phi][r]])) + 
          r^2*Derivative[1][J][\[Phi][r]]^4*(-144 + 
            12*Derivative[1][\[Phi]][r]^2*(144*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(-19 + 36*Derivative[2][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]^4*(384*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                8 + 3*Derivative[2][J][\[Phi][r]]) + 3*r^4*(3 + 
                8*Derivative[2][J][\[Phi][r]] + 12*Derivative[2][J][
                   \[Phi][r]]^2)) - 48*Derivative[1][\[Phi]][r]^3*
             (-4*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              3*r^3*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*
             (40*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              6*r^5*Derivative[3][J][\[Phi][r]])) + 
          2*Derivative[1][J][\[Phi][r]]^2*
           (-48*(r^2 - 12*\[Alpha]*Derivative[2][f][\[Phi][r]]) - 
            2*Derivative[1][\[Phi]][r]^4*(-16*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 5*r^6*Derivative[2][J][\[Phi][r]]*(1 + 
                3*Derivative[2][J][\[Phi][r]]) + 8*r^4*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]*(4 + 7*Derivative[2][J][\[Phi][r]])) + 
            8*Derivative[1][\[Phi]][r]^2*(144*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + r^4*(-1 + 12*Derivative[2][J][\[Phi][r]] + 
                9*Derivative[2][J][\[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^
              3*(80*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
              12*r^5*Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^
              5*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              r^7*Derivative[3][J][\[Phi][r]])) + 
          8*(-24*\[Alpha]*(-2 + r^2*Derivative[1][\[Phi]][r]^2)*
             Derivative[2][f][\[Phi][r]] + 96*\[Alpha]^2*
             Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]]^2 + 
            r^2*(-2 - 2*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]))) + 
          8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (80*\[Alpha]^2*Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][
                r]]^2 - 2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
             (-60 + 7*r^2*Derivative[1][\[Phi]][r]^2*(3 + 2*Derivative[2][J][
                  \[Phi][r]])) + r^2*(-4 - 4*(-3 + r^2*Derivative[1][\[Phi]][
                   r]^2)*Derivative[2][J][\[Phi][r]] - 
              12*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]]^
                2 - 6*r*Derivative[1][\[Phi]][r]*Derivative[3][J][
                \[Phi][r]] + Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^3*Derivative[3][J][
                  \[Phi][r]])))) + 32*J[\[Phi][r]]^7*
         (144*r^4*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (5*r^2 + 32*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
          12*r^7*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (-(r*Derivative[1][J][\[Phi][r]]*(7 + 24*Derivative[2][J][
                 \[Phi][r]])) + Derivative[1][\[Phi]][r]*
             (64*\[Alpha]*Derivative[2][f][\[Phi][r]] + r*(-5*r + 
                6*r*Derivative[2][J][\[Phi][r]] + 8*\[Alpha]*
                 Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]]))) + 
          r^8*(-24*\[Alpha]*(-16 + r^2*Derivative[1][\[Phi]][r]^2)*
             Derivative[2][f][\[Phi][r]] + 96*\[Alpha]^2*
             Derivative[1][\[Phi]][r]^2*Derivative[2][f][\[Phi][r]]^2 - 
            12*Derivative[1][J][\[Phi][r]]^2*(r^2 - 12*\[Alpha]*Derivative[2][
                 f][\[Phi][r]]) + r^2*(-16 - 2*r^2*Derivative[1][\[Phi]][r]^
                2*Derivative[2][J][\[Phi][r]]*(1 + 3*Derivative[2][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^3*Derivative[3][J][
                  \[Phi][r]])) - 6*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(-28*\[Alpha]*Derivative[2][f][
                \[Phi][r]] + r^2*(1 - 2*Derivative[2][J][\[Phi][r]] + 
                r*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]])))) + 
        16*r^2*J[\[Phi][r]]^6*(-41472*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^
            4 - 2304*r*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
           (-3*r*Derivative[1][J][\[Phi][r]] + Derivative[1][\[Phi]][r]*
             (-24*\[Alpha]*Derivative[2][f][\[Phi][r]] + r*(-5*r + 
                12*r*Derivative[2][J][\[Phi][r]] + 4*\[Alpha]*
                 Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]]))) + 
          2*r^5*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (-108*r*Derivative[1][J][\[Phi][r]]^3 + 
            18*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (128*\[Alpha]*Derivative[2][f][\[Phi][r]] + r*(-37*r - 
                44*r*Derivative[2][J][\[Phi][r]] + 16*\[Alpha]*
                 Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]])) - 
            2*r*Derivative[1][J][\[Phi][r]]*(42*(7 + 24*Derivative[2][J][
                  \[Phi][r]]) + Derivative[1][\[Phi]][r]^2*(9*r^2*
                 (5 - 22*Derivative[2][J][\[Phi][r]]) + 24*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-35 + 24*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^3*(-88*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 34*r^3*Derivative[3][J][
                  \[Phi][r]])) + Derivative[1][\[Phi]][r]*
             (84*(64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-5 + 6*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(768*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (1 - 10*Derivative[2][J][\[Phi][r]]) + r^4*(33 + 
                  44*Derivative[2][J][\[Phi][r]] - 68*Derivative[2][J][
                     \[Phi][r]]^2)) + 672*r*\[Alpha]*Derivative[1][\[Phi]][
                r]*Derivative[3][f][\[Phi][r]] + 8*Derivative[1][\[Phi]][r]^
                3*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]]))) - 8*r^2*\[Alpha]^2*
           Derivative[1][f][\[Phi][r]]^2*(-504*r^2*Derivative[1][J][\[Phi][
                r]]^2 - 252*(5*r^2 + 32*\[Alpha]*Derivative[2][f][
                \[Phi][r]]) - Derivative[1][\[Phi]][r]^2*
             (1728*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*(-17 + 396*Derivative[2][J][\[Phi][r]] + 
                72*Derivative[2][J][\[Phi][r]]^2)) + 
            32*Derivative[1][\[Phi]][r]^3*(-3*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) - 
            18*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (128*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(7 - 
                96*Derivative[2][J][\[Phi][r]] + 4*r*Derivative[1][\[Phi]][r]*
                 Derivative[3][J][\[Phi][r]]))) + 
          r^6*(-36*r^2*Derivative[1][J][\[Phi][r]]^4 + 
            Derivative[1][J][\[Phi][r]]^2*(-168*(r^2 - 12*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^2*(
                264*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 576*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^4*(-13 + 
                  72*Derivative[2][J][\[Phi][r]] + 36*Derivative[2][J][
                     \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*(
                40*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 18*r^5*
                 Derivative[3][J][\[Phi][r]])) - 
            12*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-84*\[Alpha]*Derivative[2][f][\[Phi][r]] + r^2*(7 - 
                6*Derivative[2][J][\[Phi][r]] + 3*r*Derivative[1][\[Phi]][r]*
                 Derivative[3][J][\[Phi][r]])) + 
            14*(-24*\[Alpha]*(-8 + r^2*Derivative[1][\[Phi]][r]^2)*
               Derivative[2][f][\[Phi][r]] + 96*\[Alpha]^2*Derivative[1][
                  \[Phi]][r]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^2*(-8 - 2*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*Derivative[3][f][
                    \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]))) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (88*\[Alpha]^2*Derivative[1][\[Phi]][r]^2*Derivative[2][f][
                 \[Phi][r]]^2 + \[Alpha]*Derivative[2][f][\[Phi][r]]*(588 - 
                r^2*Derivative[1][\[Phi]][r]^2*(33 + 14*Derivative[2][J][
                    \[Phi][r]])) + r^2*(-21 + (42 - 3*r^2*Derivative[1][
                      \[Phi]][r]^2)*Derivative[2][J][\[Phi][r]] - 
                9*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]]^
                  2 - 21*r*Derivative[1][\[Phi]][r]*Derivative[3][J][
                  \[Phi][r]] + Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*
                   Derivative[3][f][\[Phi][r]] + r^3*Derivative[3][J][
                    \[Phi][r]]))))) + 4*r*J[\[Phi][r]]^4*
         (-18432*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]*(80 - 92*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + r^2*Derivative[1][\[Phi]][r]^2*
             (-1 + 126*Derivative[2][J][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^3*(8*r*\[Alpha]*Derivative[3][f][
                \[Phi][r]] - 8*r^3*Derivative[3][J][\[Phi][r]])) - 
          128*r*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4*
           (19440 - 14040*r^2*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r]^2 + 180*Derivative[1][\[Phi]][r]^2*
             (-16*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(-9 + 
                68*Derivative[2][J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^4*
             (1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-4 + 
                5*Derivative[2][J][\[Phi][r]]) + r^4*(-13 + 
                488*Derivative[2][J][\[Phi][r]] + 672*Derivative[2][J][
                   \[Phi][r]]^2)) - 240*Derivative[1][\[Phi]][r]^3*
             (-24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^3*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^5*(4*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^5*Derivative[3][J][\[Phi][r]]) - 
            6*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (1500 + Derivative[1][\[Phi]][r]^2*(48*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 5*r^2*(1 - 560*Derivative[2][J][\[Phi][r]])) + 
              16*Derivative[1][\[Phi]][r]^3*(-6*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 7*r^3*Derivative[3][J][\[Phi][r]]))) + 
          16*r^2*\[Alpha]^3*Derivative[1][f][\[Phi][r]]^3*
           (30240*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^
              2 - 96*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][
              r]*(-975 - 2*Derivative[1][\[Phi]][r]^2*(148*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1 - 199*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^3*(-16*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 3*r^3*Derivative[3][J][
                  \[Phi][r]])) + 2*r*Derivative[1][J][\[Phi][r]]*
             (12960 + 360*Derivative[1][\[Phi]][r]^2*(136*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(19 - 244*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                1536*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                208*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-37 + 
                  36*Derivative[2][J][\[Phi][r]]) + 3*r^4*(349 + 
                  1364*Derivative[2][J][\[Phi][r]] + 656*Derivative[2][J][
                     \[Phi][r]]^2)) + 480*Derivative[1][\[Phi]][r]^3*(
                -10*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^3*Derivative[3][J][\[Phi][r]]) - 48*Derivative[1][\[Phi]][
                 r]^5*(-4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^5*Derivative[3][J][\[Phi][r]])) + 
            Derivative[1][\[Phi]][r]*(8640*(24*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(5 - 12*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(1536*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 96*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-7 + 10*Derivative[2][J][
                    \[Phi][r]]) + r^6*(101 + 264*Derivative[2][J][\[Phi][
                     r]] - 336*Derivative[2][J][\[Phi][r]]^2)) + 
              20*Derivative[1][\[Phi]][r]^2*(2304*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 240*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-9 + 2*Derivative[2][J][
                    \[Phi][r]]) + r^4*(35 + 692*Derivative[2][J][\[Phi][r]] + 
                  336*Derivative[2][J][\[Phi][r]]^2)) - 34560*r*\[Alpha]*
               Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]] - 
              2080*r^5*Derivative[1][\[Phi]][r]^3*Derivative[3][J][
                \[Phi][r]] + 16*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]]))) + 8*r^3*\[Alpha]^2*
           Derivative[1][f][\[Phi][r]]^2*(-504*r^4*Derivative[1][J][\[Phi][
                r]]^4*Derivative[1][\[Phi]][r]^2 - 
            6*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-3600 + Derivative[1][\[Phi]][r]^2*(-5056*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(83 + 752*Derivative[2][J][
                    \[Phi][r]])) + 24*Derivative[1][\[Phi]][r]^3*(
                -20*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 11*r^3*
                 Derivative[3][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^2*(30240 - 
              180*Derivative[1][\[Phi]][r]^2*(-608*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(83 + 364*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(5376*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-99 + 134*Derivative[2][J][\[Phi][r]]) + 
                r^4*(2159 + 7104*Derivative[2][J][\[Phi][r]] + 
                  2352*Derivative[2][J][\[Phi][r]]^2)) + 
              240*Derivative[1][\[Phi]][r]^3*(40*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]) - 
              288*Derivative[1][\[Phi]][r]^5*(-4*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^5*Derivative[3][J][
                  \[Phi][r]])) + 5*(1008*(5*r^2 + 32*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) + Derivative[1][\[Phi]][r]^4*(
                2304*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(37 - 
                  40*Derivative[2][J][\[Phi][r]]) + r^6*(153 + 
                  292*Derivative[2][J][\[Phi][r]] - 304*Derivative[2][J][
                     \[Phi][r]]^2)) + 12*Derivative[1][\[Phi]][r]^2*(
                1728*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                r^4*(-17 + 396*Derivative[2][J][\[Phi][r]] + 
                  72*Derivative[2][J][\[Phi][r]]^2)) - 
              384*Derivative[1][\[Phi]][r]^3*(-3*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^5*Derivative[3][J][
                  \[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]])) + r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(1080*(128*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(7 - 96*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(1920*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 32*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-7 + 51*Derivative[2][J][
                    \[Phi][r]]) + r^6*(101 + 200*Derivative[2][J][\[Phi][
                     r]] - 528*Derivative[2][J][\[Phi][r]]^2)) + 
              10*Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(361 - 288*Derivative[2][J][
                    \[Phi][r]]) + r^4*(437 + 2344*Derivative[2][J][
                    \[Phi][r]] + 528*Derivative[2][J][\[Phi][r]]^2)) + 
              4320*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]] - 
              80*Derivative[1][\[Phi]][r]^3*(-40*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 29*r^5*Derivative[3][J][
                  \[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]]))) + r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (-13536*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^
              2 - 48*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][
              r]*(795 + Derivative[1][\[Phi]][r]^2*(-800*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(56 - 157*Derivative[2][J][
                    \[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^3*(
                -54*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 31*r^3*
                 Derivative[3][J][\[Phi][r]])) - 
            2*r*Derivative[1][J][\[Phi][r]]^3*(6480 + 
              240*Derivative[1][\[Phi]][r]^2*(-468*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(91 + 30*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^4*(10752*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (21 + 148*Derivative[2][J][\[Phi][r]]) + r^4*(1125 + 
                  3884*Derivative[2][J][\[Phi][r]] + 1488*Derivative[2][J][
                     \[Phi][r]]^2)) + 960*Derivative[1][\[Phi]][r]^3*(
                -11*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                5*r^3*Derivative[3][J][\[Phi][r]]) + 48*Derivative[1][\[Phi]][
                 r]^5*(-28*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 120*Derivative[1][\[Phi]][
              r]*(28*(64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-5 + 6*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(768*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (1 - 10*Derivative[2][J][\[Phi][r]]) + r^4*(33 + 
                  44*Derivative[2][J][\[Phi][r]] - 68*Derivative[2][J][
                     \[Phi][r]]^2)) + 224*r*\[Alpha]*Derivative[1][\[Phi]][
                r]*Derivative[3][f][\[Phi][r]] + 8*Derivative[1][\[Phi]][r]^
                3*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            10*r*Derivative[1][J][\[Phi][r]]*(-336*(7 + 24*Derivative[2][J][
                  \[Phi][r]]) + 72*Derivative[1][\[Phi]][r]^2*(
                3*r^2*(-5 + 22*Derivative[2][J][\[Phi][r]]) - 8*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-35 + 24*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                4096*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(9 + 
                  32*Derivative[2][J][\[Phi][r]]) + r^4*(153 + 
                  180*Derivative[2][J][\[Phi][r]] - 640*Derivative[2][J][
                     \[Phi][r]]^2)) - 48*Derivative[1][\[Phi]][r]^3*(
                -44*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 17*r^3*
                 Derivative[3][J][\[Phi][r]]) + 48*Derivative[1][\[Phi]][r]^
                5*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (-2160*(-128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(37 + 44*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(3072*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 32*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(35 + 114*Derivative[2][J][
                    \[Phi][r]]) + r^6*(101 + 8*Derivative[2][J][\[Phi][r]] - 
                  1104*Derivative[2][J][\[Phi][r]]^2)) + 
              40*Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-161 + 270*Derivative[2][J][
                    \[Phi][r]]) + r^4*(193 + 994*Derivative[2][J][\[Phi][
                     r]] + 240*Derivative[2][J][\[Phi][r]]^2)) + 
              34560*r*\[Alpha]*Derivative[1][\[Phi]][r]*Derivative[3][f][
                \[Phi][r]] - 160*Derivative[1][\[Phi]][r]^3*(-80*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 19*r^5*Derivative[3][J][
                  \[Phi][r]]) + 48*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]]))) + r^7*(-936*r^4*Derivative[1][J][\[Phi][r]]^6*
             Derivative[1][\[Phi]][r]^2 - 12*r^3*Derivative[1][J][\[Phi][r]]^
              5*Derivative[1][\[Phi]][r]*(240 + Derivative[1][\[Phi]][r]^2*(
                -116*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(31 - 60*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^3*(-16*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 9*r^3*Derivative[3][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^4*(-2160 + 
              60*Derivative[1][\[Phi]][r]^2*(408*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-41 + 60*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(2880*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 128*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(14 + 3*Derivative[2][J][\[Phi][r]]) + 
                r^4*(13 + 192*Derivative[2][J][\[Phi][r]] + 
                  216*Derivative[2][J][\[Phi][r]]^2)) - 
              480*Derivative[1][\[Phi]][r]^3*(-2*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]]) + 
              12*Derivative[1][\[Phi]][r]^5*(20*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]])) + 
            4*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-4*Derivative[1][\[Phi]][r]^4*(-12*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 2*r^6*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                7*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2 + 
                  3*Derivative[2][J][\[Phi][r]])) + 180*(84*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-7 + 6*Derivative[2][J][
                    \[Phi][r]])) + 20*Derivative[1][\[Phi]][r]^2*(
                264*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(65 + 12*Derivative[2][J][
                    \[Phi][r]]) + r^4*(-1 + 21*Derivative[2][J][\[Phi][r]] + 
                  18*Derivative[2][J][\[Phi][r]]^2)) - 540*r^3*Derivative[1][
                 \[Phi]][r]*Derivative[3][J][\[Phi][r]] + 
              Derivative[1][\[Phi]][r]^3*(400*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] - 30*r^5*Derivative[3][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
            20*Derivative[1][J][\[Phi][r]]^2*(-168*(r^2 - 12*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) - 2*Derivative[1][\[Phi]][r]^4*(
                -112*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                7*r^6*Derivative[2][J][\[Phi][r]]*(1 + 3*Derivative[2][J][
                    \[Phi][r]]) + 8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (8 + 7*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^2*(264*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 576*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                r^4*(-13 + 72*Derivative[2][J][\[Phi][r]] + 
                  36*Derivative[2][J][\[Phi][r]]^2)) - 
              6*Derivative[1][\[Phi]][r]^3*(-20*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 9*r^5*Derivative[3][J][\[Phi][r]]) + 
              3*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
            280*(-24*\[Alpha]*(-4 + r^2*Derivative[1][\[Phi]][r]^2)*
               Derivative[2][f][\[Phi][r]] + 96*\[Alpha]^2*Derivative[1][
                  \[Phi]][r]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^2*(-4 - 2*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*Derivative[3][f][
                    \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]))) + 
            240*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (88*\[Alpha]^2*Derivative[1][\[Phi]][r]^2*Derivative[2][f][
                 \[Phi][r]]^2 + \[Alpha]*Derivative[2][f][\[Phi][r]]*(196 - 
                r^2*Derivative[1][\[Phi]][r]^2*(33 + 14*Derivative[2][J][
                    \[Phi][r]])) + r^2*(-7 + (14 - 3*r^2*Derivative[1][
                      \[Phi]][r]^2)*Derivative[2][J][\[Phi][r]] - 
                9*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]]^
                  2 - 7*r*Derivative[1][\[Phi]][r]*Derivative[3][J][
                  \[Phi][r]] + Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*
                   Derivative[3][f][\[Phi][r]] + r^3*Derivative[3][J][
                    \[Phi][r]]))))) + 8*r*J[\[Phi][r]]^5*
         (-147456*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r] + 768*r*\[Alpha]^4*
           Derivative[1][f][\[Phi][r]]^4*(-648 + 150*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]^
              2*(48*\[Alpha]*Derivative[2][f][\[Phi][r]] + 9*r^2*(9 - 
                68*Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^
              3*(-24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^3*Derivative[3][J][\[Phi][r]])) - 32*r^2*\[Alpha]^3*
           Derivative[1][f][\[Phi][r]]^3*(-4680*r^2*Derivative[1][J][\[Phi][
                r]]^2*Derivative[1][\[Phi]][r] + Derivative[1][\[Phi]][r]*
             (864*(-24*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-5 + 12*Derivative[2][J][\[Phi][r]])) - 
              Derivative[1][\[Phi]][r]^2*(2304*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 240*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(-9 + 2*Derivative[2][J][\[Phi][r]]) + 
                r^4*(35 + 692*Derivative[2][J][\[Phi][r]] + 
                  336*Derivative[2][J][\[Phi][r]]^2)) + 3456*r*\[Alpha]*
               Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]] + 
              104*r^5*Derivative[1][\[Phi]][r]^3*Derivative[3][J][
                \[Phi][r]]) - 12*r*Derivative[1][J][\[Phi][r]]*
             (216 + Derivative[1][\[Phi]][r]^2*(408*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 3*r^2*(19 - 244*Derivative[2][J][\[Phi][
                     r]])) + 4*Derivative[1][\[Phi]][r]^3*(-10*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 7*r^3*Derivative[3][J][
                  \[Phi][r]]))) + r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (-3816*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][
              r] - 48*r*Derivative[1][J][\[Phi][r]]^3*
             (54 + Derivative[1][\[Phi]][r]^2*(-468*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(91 + 30*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^3*(-11*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 5*r^3*Derivative[3][J][\[Phi][r]])) + 
            4*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (-108*(-128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(37 + 44*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-161 + 270*Derivative[2][J][\[Phi][r]]) + 
                r^4*(193 + 994*Derivative[2][J][\[Phi][r]] + 
                  240*Derivative[2][J][\[Phi][r]]^2)) + 1728*r*\[Alpha]*
               Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]] + 
              Derivative[1][\[Phi]][r]^3*(320*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] - 76*r^5*Derivative[3][J][\[Phi][r]])) + 
            24*Derivative[1][\[Phi]][r]*(42*(64*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-5 + 6*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(768*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (1 - 10*Derivative[2][J][\[Phi][r]]) + r^4*(33 + 
                  44*Derivative[2][J][\[Phi][r]] - 68*Derivative[2][J][
                     \[Phi][r]]^2)) + 336*r*\[Alpha]*Derivative[1][\[Phi]][
                r]*Derivative[3][f][\[Phi][r]] + 8*Derivative[1][\[Phi]][r]^
                3*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*(-1008*(7 + 24*Derivative[2][J][
                  \[Phi][r]]) + 144*Derivative[1][\[Phi]][r]^2*(
                3*r^2*(-5 + 22*Derivative[2][J][\[Phi][r]]) - 8*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-35 + 24*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                4096*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(9 + 
                  32*Derivative[2][J][\[Phi][r]]) + r^4*(153 + 
                  180*Derivative[2][J][\[Phi][r]] - 640*Derivative[2][J][
                     \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*(
                -44*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 17*r^3*
                 Derivative[3][J][\[Phi][r]]) + 48*Derivative[1][\[Phi]][r]^
                5*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]]))) + 4*r^3*\[Alpha]^2*
           Derivative[1][f][\[Phi][r]]^2*(4320*r^3*Derivative[1][J][\[Phi][
                r]]^3*Derivative[1][\[Phi]][r] + 
            3024*(5*r^2 + 32*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
            Derivative[1][\[Phi]][r]^4*(2304*r^2*\[Alpha]^2*Derivative[2][f][
                 \[Phi][r]]^2 + 16*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                37 - 40*Derivative[2][J][\[Phi][r]]) + r^6*(153 + 
                292*Derivative[2][J][\[Phi][r]] - 304*Derivative[2][J][
                   \[Phi][r]]^2)) + 24*Derivative[1][\[Phi]][r]^2*
             (1728*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
              1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^4*(-17 + 396*Derivative[2][J][\[Phi][r]] + 
                72*Derivative[2][J][\[Phi][r]]^2)) - 
            768*Derivative[1][\[Phi]][r]^3*(-3*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]) + 
            12*r^2*Derivative[1][J][\[Phi][r]]^2*(1008 - 
              3*Derivative[1][\[Phi]][r]^2*(-608*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(83 + 364*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^3*(40*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (216*(128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(7 - 96*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (361 - 288*Derivative[2][J][\[Phi][r]]) + 
                r^4*(437 + 2344*Derivative[2][J][\[Phi][r]] + 
                  528*Derivative[2][J][\[Phi][r]]^2)) + 864*r^3*Derivative[1][
                 \[Phi]][r]*Derivative[3][J][\[Phi][r]] - 
              8*Derivative[1][\[Phi]][r]^3*(-40*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 29*r^5*Derivative[3][J][\[Phi][r]]))) + 
          2*r^7*(-144*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][
              r] - 3*r^2*Derivative[1][J][\[Phi][r]]^4*
             (72 + Derivative[1][\[Phi]][r]^2*(-408*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(41 - 60*Derivative[2][J][\[Phi][r]])) + 
              8*Derivative[1][\[Phi]][r]^3*(-2*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (36*(84*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-7 + 6*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^2*(264*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (65 + 12*Derivative[2][J][\[Phi][r]]) + 
                r^4*(-1 + 21*Derivative[2][J][\[Phi][r]] + 
                  18*Derivative[2][J][\[Phi][r]]^2)) - 108*r^3*Derivative[1][
                 \[Phi]][r]*Derivative[3][J][\[Phi][r]] + 
              Derivative[1][\[Phi]][r]^3*(40*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] - 3*r^5*Derivative[3][J][\[Phi][r]])) + 
            Derivative[1][J][\[Phi][r]]^2*(-504*(r^2 - 12*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) - 2*Derivative[1][\[Phi]][r]^4*(
                -112*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                7*r^6*Derivative[2][J][\[Phi][r]]*(1 + 3*Derivative[2][J][
                    \[Phi][r]]) + 8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (8 + 7*Derivative[2][J][\[Phi][r]])) + 
              6*Derivative[1][\[Phi]][r]^2*(264*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 576*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                r^4*(-13 + 72*Derivative[2][J][\[Phi][r]] + 
                  36*Derivative[2][J][\[Phi][r]]^2)) - 
              12*Derivative[1][\[Phi]][r]^3*(-20*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 9*r^5*Derivative[3][J][
                  \[Phi][r]]) + 3*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]])) + 12*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(176*\[Alpha]^2*Derivative[1][\[Phi]][
                 r]^2*Derivative[2][f][\[Phi][r]]^2 - 2*\[Alpha]*
               Derivative[2][f][\[Phi][r]]*(-294 + r^2*Derivative[1][\[Phi]][
                   r]^2*(33 + 14*Derivative[2][J][\[Phi][r]])) + 
              r^2*(-21 - 6*(-7 + r^2*Derivative[1][\[Phi]][r]^2)*
                 Derivative[2][J][\[Phi][r]] - 18*r^2*Derivative[1][\[Phi]][
                   r]^2*Derivative[2][J][\[Phi][r]]^2 - 21*r*
                 Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]] + 
                2*Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*Derivative[3][f][
                    \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]))) + 
            14*(24*\[Alpha]*(16 - 3*r^2*Derivative[1][\[Phi]][r]^2)*
               Derivative[2][f][\[Phi][r]] + 288*\[Alpha]^2*Derivative[1][
                  \[Phi]][r]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^2*(-16 - 6*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                3*Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*Derivative[3][f][
                    \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]))))) + 
        2*r*J[\[Phi][r]]^3*(12288*\[Alpha]^6*Derivative[1][f][\[Phi][r]]^6*
           Derivative[1][\[Phi]][r]^3*(384*Derivative[1][J][\[Phi][r]] + 
            r*Derivative[1][\[Phi]][r]*(-19 - 364*Derivative[2][J][
                \[Phi][r]] + 36*r*Derivative[1][\[Phi]][r]*Derivative[3][J][
                \[Phi][r]])) - 1024*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]*(5760 - 6876*r^2*Derivative[1][J][\[Phi][
                r]]^2*Derivative[1][\[Phi]][r]^2 + 144*r^2*
             Derivative[1][\[Phi]][r]^2*(-1 + 126*Derivative[2][J][
                \[Phi][r]]) + r^2*Derivative[1][\[Phi]][r]^4*
             (24*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-1 + 
                10*Derivative[2][J][\[Phi][r]]) + r^2*(13 - 
                108*Derivative[2][J][\[Phi][r]] - 336*Derivative[2][J][
                   \[Phi][r]]^2)) - 1152*Derivative[1][\[Phi]][r]^3*
             (-(r*\[Alpha]*Derivative[3][f][\[Phi][r]]) + 
              r^3*Derivative[3][J][\[Phi][r]]) + 4*Derivative[1][\[Phi]][r]^5*
             (6*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              7*r^5*Derivative[3][J][\[Phi][r]]) - 12*r*Derivative[1][J][
              \[Phi][r]]*Derivative[1][\[Phi]][r]*(1104 - 
              Derivative[1][\[Phi]][r]^2*(164*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 7*r^2*(7 + 72*Derivative[2][J][\[Phi][r]])) + 
              6*Derivative[1][\[Phi]][r]^3*(-2*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]]))) + 
          128*r*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4*
           (-51840 + 27792*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3 - 720*Derivative[1][\[Phi]][r]^2*
             (-16*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(-9 + 
                68*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^6*
             (192*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-7 + 
                40*Derivative[2][J][\[Phi][r]]) + r^6*(5 + 
                22*Derivative[2][J][\[Phi][r]] - 92*Derivative[2][J][
                   \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*
             (1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-4 + 
                5*Derivative[2][J][\[Phi][r]]) + r^4*(-13 + 
                488*Derivative[2][J][\[Phi][r]] + 672*Derivative[2][J][
                   \[Phi][r]]^2)) + 960*Derivative[1][\[Phi]][r]^3*
             (-24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^3*Derivative[3][J][\[Phi][r]]) - 
            192*Derivative[1][\[Phi]][r]^5*(4*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^5*Derivative[3][J][\[Phi][r]]) + 
            2*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]) - 
            48*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-2340 + Derivative[1][\[Phi]][r]^2*(-168*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-15 + 373*Derivative[2][
                     J][\[Phi][r]])) + 15*r^3*Derivative[1][\[Phi]][r]^3*
               Derivative[3][J][\[Phi][r]]) + r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r]*(36000 + 48*Derivative[1][\[Phi]][r]^2*(
                48*\[Alpha]*Derivative[2][f][\[Phi][r]] + 5*r^2*
                 (1 - 560*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^4*(-128*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-27 + 26*Derivative[2][J][\[Phi][r]]) + 
                r^4*(217 + 1064*Derivative[2][J][\[Phi][r]] + 
                  912*Derivative[2][J][\[Phi][r]]^2)) + 
              768*Derivative[1][\[Phi]][r]^3*(-6*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 7*r^3*Derivative[3][J][\[Phi][r]]) - 
              4*Derivative[1][\[Phi]][r]^5*(-32*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 47*r^5*Derivative[3][J][\[Phi][r]]))) + 
          2*r^6*\[Alpha]*Derivative[1][f][\[Phi][r]]*
           (-9144*r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^
              3 - 12*r^3*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^2*(4512 - Derivative[1][\[Phi]][r]^2*(
                408*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(153 + 800*Derivative[2][J][\[Phi][r]])) + 
              12*Derivative[1][\[Phi]][r]^3*(-30*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 11*r^3*Derivative[3][J][\[Phi][r]])) + 
            160*Derivative[1][\[Phi]][r]*(21*(64*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-5 + 6*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(768*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (1 - 10*Derivative[2][J][\[Phi][r]]) + r^4*(33 + 
                  44*Derivative[2][J][\[Phi][r]] - 68*Derivative[2][J][
                     \[Phi][r]]^2)) + 168*r*\[Alpha]*Derivative[1][\[Phi]][
                r]*Derivative[3][f][\[Phi][r]] + 8*Derivative[1][\[Phi]][r]^
                3*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            20*r*Derivative[1][J][\[Phi][r]]*(-168*(7 + 24*Derivative[2][J][
                  \[Phi][r]]) + 48*Derivative[1][\[Phi]][r]^2*(
                3*r^2*(-5 + 22*Derivative[2][J][\[Phi][r]]) - 8*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-35 + 24*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                4096*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(9 + 
                  32*Derivative[2][J][\[Phi][r]]) + r^4*(153 + 
                  180*Derivative[2][J][\[Phi][r]] - 640*Derivative[2][J][
                     \[Phi][r]]^2)) - 32*Derivative[1][\[Phi]][r]^3*(
                -44*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 17*r^3*
                 Derivative[3][J][\[Phi][r]]) + 48*Derivative[1][\[Phi]][r]^
                5*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
             (-76320 + 192*Derivative[1][\[Phi]][r]^2*(800*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-56 + 157*Derivative[2][
                     J][\[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^4*(
                3328*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(111 + 
                  146*Derivative[2][J][\[Phi][r]]) + r^4*(295 + 
                  1064*Derivative[2][J][\[Phi][r]] + 528*Derivative[2][J][
                     \[Phi][r]]^2)) - 384*Derivative[1][\[Phi]][r]^3*(
                -54*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 31*r^3*
                 Derivative[3][J][\[Phi][r]]) + 88*Derivative[1][\[Phi]][r]^
                5*(14*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            4*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (-720*(-128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(37 + 44*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(3072*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 32*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(35 + 114*Derivative[2][J][
                    \[Phi][r]]) + r^6*(101 + 8*Derivative[2][J][\[Phi][r]] - 
                  1104*Derivative[2][J][\[Phi][r]]^2)) + 
              20*Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-161 + 270*Derivative[2][J][
                    \[Phi][r]]) + r^4*(193 + 994*Derivative[2][J][\[Phi][
                     r]] + 240*Derivative[2][J][\[Phi][r]]^2)) + 
              11520*r*\[Alpha]*Derivative[1][\[Phi]][r]*Derivative[3][f][
                \[Phi][r]] - 80*Derivative[1][\[Phi]][r]^3*(-80*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 19*r^5*Derivative[3][J][
                  \[Phi][r]]) + 48*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]])) + r*Derivative[1][J][\[Phi][r]]^3*
             (-17280 - 960*Derivative[1][\[Phi]][r]^2*(-468*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(91 + 30*Derivative[2][J][
                    \[Phi][r]])) - r^4*Derivative[1][\[Phi]][r]^6*(
                8*\[Alpha]*Derivative[2][f][\[Phi][r]]*(59 + 
                  208*Derivative[2][J][\[Phi][r]]) + r^2*(-5 + 
                  86*Derivative[2][J][\[Phi][r]] + 416*Derivative[2][J][
                     \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*(
                10752*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(21 + 
                  148*Derivative[2][J][\[Phi][r]]) + r^4*(1125 + 
                  3884*Derivative[2][J][\[Phi][r]] + 1488*Derivative[2][J][
                     \[Phi][r]]^2)) - 3840*Derivative[1][\[Phi]][r]^3*(
                -11*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                5*r^3*Derivative[3][J][\[Phi][r]]) - 
              384*Derivative[1][\[Phi]][r]^5*(-28*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^5*Derivative[3][J][
                  \[Phi][r]]) + 8*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]]))) + 32*r^2*\[Alpha]^3*
           Derivative[1][f][\[Phi][r]]^3*(20736*r^4*Derivative[1][J][\[Phi][
                r]]^4*Derivative[1][\[Phi]][r]^3 - 
            12*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
             (-10080 + Derivative[1][\[Phi]][r]^2*(-3568*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-625 + 
                  128*Derivative[2][J][\[Phi][r]])) + 
              240*Derivative[1][\[Phi]][r]^3*(-(r*\[Alpha]*Derivative[3][f][
                   \[Phi][r]]) + r^3*Derivative[3][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (187200 + 768*Derivative[1][\[Phi]][r]^2*(148*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1 - 199*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                2304*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-41 + 
                  46*Derivative[2][J][\[Phi][r]]) + r^4*(2161 + 
                  8496*Derivative[2][J][\[Phi][r]] + 4464*Derivative[2][J][
                     \[Phi][r]]^2)) - 384*Derivative[1][\[Phi]][r]^3*(
                -16*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                3*r^3*Derivative[3][J][\[Phi][r]]) - 32*Derivative[1][\[Phi]][
                 r]^5*(-31*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                6*r^5*Derivative[3][J][\[Phi][r]])) + 
            4*Derivative[1][\[Phi]][r]*(2880*(24*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(5 - 12*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(1536*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 96*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-7 + 10*Derivative[2][J][
                    \[Phi][r]]) + r^6*(101 + 264*Derivative[2][J][\[Phi][
                     r]] - 336*Derivative[2][J][\[Phi][r]]^2)) + 
              10*Derivative[1][\[Phi]][r]^2*(2304*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 240*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-9 + 2*Derivative[2][J][
                    \[Phi][r]]) + r^4*(35 + 692*Derivative[2][J][\[Phi][r]] + 
                  336*Derivative[2][J][\[Phi][r]]^2)) - 11520*r*\[Alpha]*
               Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]] - 
              1040*r^5*Derivative[1][\[Phi]][r]^3*Derivative[3][J][
                \[Phi][r]] + 16*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]])) + r*Derivative[1][J][\[Phi][r]]*
             (34560 + 1440*Derivative[1][\[Phi]][r]^2*(136*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(19 - 244*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*(512*r^2*
                 \[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 8*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1 + 176*Derivative[2][J][
                    \[Phi][r]]) + 3*r^6*(5 + 10*Derivative[2][J][\[Phi][r]] - 
                  128*Derivative[2][J][\[Phi][r]]^2)) + 
              8*Derivative[1][\[Phi]][r]^4*(1536*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 208*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(-37 + 36*Derivative[2][J][\[Phi][r]]) + 
                3*r^4*(349 + 1364*Derivative[2][J][\[Phi][r]] + 
                  656*Derivative[2][J][\[Phi][r]]^2)) + 
              1920*Derivative[1][\[Phi]][r]^3*(-10*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 7*r^3*Derivative[3][J][
                  \[Phi][r]]) - 384*Derivative[1][\[Phi]][r]^5*(
                -4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^5*Derivative[3][J][\[Phi][r]]) + 8*Derivative[1][\[Phi]][
                 r]^7*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]]))) + 8*r^3*\[Alpha]^2*
           Derivative[1][f][\[Phi][r]]^2*(-1584*r^5*Derivative[1][J][\[Phi][
                r]]^5*Derivative[1][\[Phi]][r]^3 - 
            6*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (672 - Derivative[1][\[Phi]][r]^2*(6784*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1355 + 2436*
                   Derivative[2][J][\[Phi][r]])) + 60*Derivative[1][\[Phi]][
                 r]^3*(-16*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                9*r^3*Derivative[3][J][\[Phi][r]])) + 
            r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (86400 - 48*Derivative[1][\[Phi]][r]^2*(-5056*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(83 + 752*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                9216*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-25 + 
                  76*Derivative[2][J][\[Phi][r]]) + r^4*(2317 + 
                  8496*Derivative[2][J][\[Phi][r]] + 3696*Derivative[2][J][
                     \[Phi][r]]^2)) - 1152*Derivative[1][\[Phi]][r]^3*(
                -20*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 11*r^3*
                 Derivative[3][J][\[Phi][r]]) - 8*Derivative[1][\[Phi]][r]^5*(
                -216*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            20*(504*(5*r^2 + 32*\[Alpha]*Derivative[2][f][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^4*(2304*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(37 - 40*Derivative[2][J][
                    \[Phi][r]]) + r^6*(153 + 292*Derivative[2][J][\[Phi][
                     r]] - 304*Derivative[2][J][\[Phi][r]]^2)) + 
              8*Derivative[1][\[Phi]][r]^2*(1728*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 1152*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^4*(-17 + 
                  396*Derivative[2][J][\[Phi][r]] + 72*Derivative[2][J][
                     \[Phi][r]]^2)) - 256*Derivative[1][\[Phi]][r]^3*(
                -3*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][
                 r]^5*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]])) + 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (360*(128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(7 - 96*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(1920*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 32*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-7 + 51*Derivative[2][J][
                    \[Phi][r]]) + r^6*(101 + 200*Derivative[2][J][\[Phi][
                     r]] - 528*Derivative[2][J][\[Phi][r]]^2)) + 
              5*Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (361 - 288*Derivative[2][J][\[Phi][r]]) + 
                r^4*(437 + 2344*Derivative[2][J][\[Phi][r]] + 
                  528*Derivative[2][J][\[Phi][r]]^2)) + 1440*r^3*
               Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]] - 
              40*Derivative[1][\[Phi]][r]^3*(-40*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 29*r^5*Derivative[3][J][
                  \[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]])) + r^2*Derivative[1][J][\[Phi][r]]^2*
             (80640 - 720*Derivative[1][\[Phi]][r]^2*(-608*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(83 + 364*Derivative[2][J][
                    \[Phi][r]])) - 3*Derivative[1][\[Phi]][r]^6*(
                -128*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                24*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(5 + 
                  32*Derivative[2][J][\[Phi][r]]) + r^6*(-5 + 
                  14*Derivative[2][J][\[Phi][r]] + 200*Derivative[2][J][
                     \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*(
                5376*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-99 + 
                  134*Derivative[2][J][\[Phi][r]]) + r^4*(2159 + 
                  7104*Derivative[2][J][\[Phi][r]] + 2352*Derivative[2][J][
                     \[Phi][r]]^2)) + 960*Derivative[1][\[Phi]][r]^3*(
                40*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^3*Derivative[3][J][\[Phi][r]]) - 2304*Derivative[1][\[Phi]][
                 r]^5*(-4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]]) + 12*Derivative[1][\[Phi]][
                 r]^7*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]]))) + 
          r^7*(-1584*r^5*Derivative[1][J][\[Phi][r]]^7*
             Derivative[1][\[Phi]][r]^3 - 48*r^4*Derivative[1][J][\[Phi][r]]^
              6*Derivative[1][\[Phi]][r]^2*(156 + Derivative[1][\[Phi]][r]^2*(
                52*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*
                 (2 - 5*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^3*(-4*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]*
             (-5760 + 48*Derivative[1][\[Phi]][r]^2*(116*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-31 + 60*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(864*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 288*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(3 + Derivative[2][J][
                   \[Phi][r]]) + r^4*(13 + 54*Derivative[2][J][\[Phi][r]] + 
                  72*Derivative[2][J][\[Phi][r]]^2)) - 
              96*Derivative[1][\[Phi]][r]^3*(-16*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 9*r^3*Derivative[3][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^5*(80*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 9*r^5*Derivative[3][J][\[Phi][r]])) + 
            32*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-4*Derivative[1][\[Phi]][r]^4*(-12*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 2*r^6*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                7*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2 + 
                  3*Derivative[2][J][\[Phi][r]])) + 60*(84*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-7 + 6*Derivative[2][J][
                    \[Phi][r]])) + 10*Derivative[1][\[Phi]][r]^2*(
                264*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(65 + 12*Derivative[2][J][
                    \[Phi][r]]) + r^4*(-1 + 21*Derivative[2][J][\[Phi][r]] + 
                  18*Derivative[2][J][\[Phi][r]]^2)) - 180*r^3*Derivative[1][
                 \[Phi]][r]*Derivative[3][J][\[Phi][r]] - 
              5*Derivative[1][\[Phi]][r]^3*(-40*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^5*Derivative[3][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
            80*Derivative[1][J][\[Phi][r]]^2*(-84*(r^2 - 12*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) - 2*Derivative[1][\[Phi]][r]^4*(
                -112*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                7*r^6*Derivative[2][J][\[Phi][r]]*(1 + 3*Derivative[2][J][
                    \[Phi][r]]) + 8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (8 + 7*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^2*(264*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 576*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                r^4*(-13 + 72*Derivative[2][J][\[Phi][r]] + 
                  36*Derivative[2][J][\[Phi][r]]^2)) + Derivative[1][\[Phi]][
                 r]^3*(80*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
                36*r^5*Derivative[3][J][\[Phi][r]]) + 3*Derivative[1][\[Phi]][
                 r]^5*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^4*(-5760 - 
              2*Derivative[1][\[Phi]][r]^6*(16*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 9*r^6*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(11 + 
                  28*Derivative[2][J][\[Phi][r]])) + 
              240*Derivative[1][\[Phi]][r]^2*(408*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-41 + 60*Derivative[2][J][\[Phi][r]])) + 
              8*Derivative[1][\[Phi]][r]^4*(2880*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 128*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(14 + 3*Derivative[2][J][\[Phi][r]]) + 
                r^4*(13 + 192*Derivative[2][J][\[Phi][r]] + 
                  216*Derivative[2][J][\[Phi][r]]^2)) - 
              1920*Derivative[1][\[Phi]][r]^3*(-2*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]]) + 
              96*Derivative[1][\[Phi]][r]^5*(20*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
            160*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (352*\[Alpha]^2*Derivative[1][\[Phi]][r]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -147 + r^2*Derivative[1][\[Phi]][r]^2*(33 + 
                  14*Derivative[2][J][\[Phi][r]])) + r^2*(-21 - 
                6*(-7 + 2*r^2*Derivative[1][\[Phi]][r]^2)*Derivative[2][J][
                  \[Phi][r]] - 36*r^2*Derivative[1][\[Phi]][r]^2*
                 Derivative[2][J][\[Phi][r]]^2 - 21*r*Derivative[1][\[Phi]][
                  r]*Derivative[3][J][\[Phi][r]] + 4*Derivative[1][\[Phi]][r]^
                  3*(4*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                  r^3*Derivative[3][J][\[Phi][r]]))) + 
            112*(-24*\[Alpha]*(-16 + 5*r^2*Derivative[1][\[Phi]][r]^2)*
               Derivative[2][f][\[Phi][r]] + 480*\[Alpha]^2*Derivative[1][
                  \[Phi]][r]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^2*(-16 - 10*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                5*Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*Derivative[3][f][
                    \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]))))) + 
        J[\[Phi][r]]^2*(196608*\[Alpha]^7*Derivative[1][f][\[Phi][r]]^7*
           Derivative[1][\[Phi]][r]^4*(30*Derivative[1][J][\[Phi][r]] + 
            r*Derivative[1][\[Phi]][r]*(-1 - 10*Derivative[2][J][\[Phi][r]] + 
              2*r*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]])) - 
          8192*r*\[Alpha]^6*Derivative[1][f][\[Phi][r]]^6*
           Derivative[1][\[Phi]][r]^3*(-954*r*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r] + r*Derivative[1][\[Phi]][r]*
             (9*(19 + 364*Derivative[2][J][\[Phi][r]]) - 
              Derivative[1][\[Phi]][r]^2*(12*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(1 + 17*Derivative[2][J][\[Phi][r]] + 
                  78*Derivative[2][J][\[Phi][r]]^2)) - 324*r*Derivative[1][
                 \[Phi]][r]*Derivative[3][J][\[Phi][r]] + 
              2*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]]) + 
            3*Derivative[1][J][\[Phi][r]]*(-1152 + Derivative[1][\[Phi]][r]^
                2*(112*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(57 + 212*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^3*(8*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]))) - 
          1024*r*\[Alpha]^5*Derivative[1][f][\[Phi][r]]^5*
           Derivative[1][\[Phi]][r]*(11520 - 6984*r^3*
             Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3 + 
            432*r^2*Derivative[1][\[Phi]][r]^2*(-1 + 126*Derivative[2][J][
                \[Phi][r]]) + r^4*Derivative[1][\[Phi]][r]^6*
             (20*Derivative[2][f][\[Phi][r]]*(\[Alpha] + 2*\[Alpha]*
                 Derivative[2][J][\[Phi][r]]) + r^2*(1 + 6*Derivative[2][J][
                  \[Phi][r]] + 10*Derivative[2][J][\[Phi][r]]^2)) - 
            6*r^2*Derivative[1][\[Phi]][r]^4*(24*\[Alpha]*Derivative[2][f][
                \[Phi][r]]*(1 - 10*Derivative[2][J][\[Phi][r]]) + 
              r^2*(-13 + 108*Derivative[2][J][\[Phi][r]] + 
                336*Derivative[2][J][\[Phi][r]]^2)) - 
            3456*Derivative[1][\[Phi]][r]^3*(-(r*\[Alpha]*Derivative[3][f][
                 \[Phi][r]]) + r^3*Derivative[3][J][\[Phi][r]]) + 
            24*Derivative[1][\[Phi]][r]^5*(6*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 7*r^5*Derivative[3][J][\[Phi][r]]) + 
            6*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-6876 + Derivative[1][\[Phi]][r]^2*(-800*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 17*r^2*(-1 + 
                  12*Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][
                 r]^3*(4*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                19*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-19872 + 36*Derivative[1][\[Phi]][r]^2*(164*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^2*(7 + 72*Derivative[2][J][
                    \[Phi][r]])) - r^2*Derivative[1][\[Phi]][r]^4*(
                -32*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-11 + 
                  9*Derivative[2][J][\[Phi][r]]) + r^2*(29 + 
                  250*Derivative[2][J][\[Phi][r]] + 396*Derivative[2][J][
                     \[Phi][r]]^2)) - 216*Derivative[1][\[Phi]][r]^3*(
                -2*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 3*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                -20*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^5*Derivative[3][J][\[Phi][r]]))) - 256*r^2*\[Alpha]^4*
           Derivative[1][f][\[Phi][r]]^4*(-14580*r^4*Derivative[1][J][\[Phi][
                r]]^4*Derivative[1][\[Phi]][r]^4 + 
            12*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (-6948 - 2*Derivative[1][\[Phi]][r]^2*(924*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(146 + 241*Derivative[2][
                     J][\[Phi][r]])) + 5*Derivative[1][\[Phi]][r]^3*(
                -16*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 21*r^3*
                 Derivative[3][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-168480 + 144*Derivative[1][\[Phi]][r]^2*(-168*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-15 + 373*Derivative[2][
                     J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^4*(
                384*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(121 - 
                  168*Derivative[2][J][\[Phi][r]]) + r^4*(229 + 
                  1684*Derivative[2][J][\[Phi][r]] + 1644*Derivative[2][J][
                     \[Phi][r]]^2)) + 2160*r^3*Derivative[1][\[Phi]][r]^
                3*Derivative[3][J][\[Phi][r]] + 10*Derivative[1][\[Phi]][r]^
                5*(-20*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-36000 + 72*Derivative[1][\[Phi]][r]^2*(-48*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 5*r^2*(-1 + 
                  560*Derivative[2][J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][
                 r]^6*(8*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(23 + 
                  54*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                  7*Derivative[2][J][\[Phi][r]] + 13*Derivative[2][J][
                     \[Phi][r]]^2)) - 9*Derivative[1][\[Phi]][r]^4*(
                -128*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-27 + 
                  26*Derivative[2][J][\[Phi][r]]) + r^4*(217 + 
                  1064*Derivative[2][J][\[Phi][r]] + 912*Derivative[2][J][
                     \[Phi][r]]^2)) - 1152*Derivative[1][\[Phi]][r]^3*(
                -6*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 7*r^3*
                 Derivative[3][J][\[Phi][r]]) + 12*Derivative[1][\[Phi]][r]^
                5*(-32*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                47*r^5*Derivative[3][J][\[Phi][r]])) - 
            3*(-12960 - 240*Derivative[1][\[Phi]][r]^2*(-16*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(-9 + 
                  68*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                6*(192*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-7 + 
                  40*Derivative[2][J][\[Phi][r]]) + r^6*(5 + 
                  22*Derivative[2][J][\[Phi][r]] - 92*Derivative[2][J][
                     \[Phi][r]]^2)) + 4*Derivative[1][\[Phi]][r]^4*(
                1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-4 + 
                  5*Derivative[2][J][\[Phi][r]]) + r^4*(-13 + 
                  488*Derivative[2][J][\[Phi][r]] + 672*Derivative[2][J][
                     \[Phi][r]]^2)) + 320*Derivative[1][\[Phi]][r]^3*(
                -24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                5*r^3*Derivative[3][J][\[Phi][r]]) - 96*Derivative[1][\[Phi]][
                 r]^5*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                5*r^5*Derivative[3][J][\[Phi][r]]) + 2*Derivative[1][\[Phi]][
                 r]^7*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]]))) + 4*r^7*\[Alpha]*
           Derivative[1][f][\[Phi][r]]*(-2952*r^5*Derivative[1][J][\[Phi][r]]^
              7*Derivative[1][\[Phi]][r]^4 - 6*r^4*Derivative[1][J][\[Phi][
                r]]^6*Derivative[1][\[Phi]][r]^3*(4572 + 
              Derivative[1][\[Phi]][r]^2*(1248*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] - r^2*(169 + 684*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^3*(-76*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 13*r^3*Derivative[3][J][\[Phi][r]])) + 
            24*Derivative[1][\[Phi]][r]*(84*(64*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-5 + 6*Derivative[2][J][\[Phi][r]])) - 
              5*Derivative[1][\[Phi]][r]^2*(-768*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-1 + 10*Derivative[2][J][\[Phi][r]]) + r^4*(-33 - 
                  44*Derivative[2][J][\[Phi][r]] + 68*Derivative[2][J][
                     \[Phi][r]]^2)) + 672*r*\[Alpha]*Derivative[1][\[Phi]][
                r]*Derivative[3][f][\[Phi][r]] + 40*Derivative[1][\[Phi]][r]^
                3*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            4*r*Derivative[1][J][\[Phi][r]]*(-504*(7 + 24*Derivative[2][J][
                  \[Phi][r]]) + 180*Derivative[1][\[Phi]][r]^2*(
                3*r^2*(-5 + 22*Derivative[2][J][\[Phi][r]]) - 8*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-35 + 24*Derivative[2][J][
                    \[Phi][r]])) - 5*Derivative[1][\[Phi]][r]^4*(
                -4096*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(9 + 
                  32*Derivative[2][J][\[Phi][r]]) + r^4*(-153 - 
                  180*Derivative[2][J][\[Phi][r]] + 640*Derivative[2][J][
                     \[Phi][r]]^2)) - 120*Derivative[1][\[Phi]][r]^3*(
                -44*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 17*r^3*
                 Derivative[3][J][\[Phi][r]]) + 240*Derivative[1][\[Phi]][r]^
                5*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) - 
            r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
             (76320 - 288*Derivative[1][\[Phi]][r]^2*(800*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-56 + 157*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^6*(
                128*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(17 + 
                  66*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                  22*Derivative[2][J][\[Phi][r]] + 58*Derivative[2][J][
                     \[Phi][r]]^2)) - 9*Derivative[1][\[Phi]][r]^4*(
                3328*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(111 + 
                  146*Derivative[2][J][\[Phi][r]]) + r^4*(295 + 
                  1064*Derivative[2][J][\[Phi][r]] + 528*Derivative[2][J][
                     \[Phi][r]]^2)) + 576*Derivative[1][\[Phi]][r]^3*(
                -54*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 31*r^3*
                 Derivative[3][J][\[Phi][r]]) - 264*Derivative[1][\[Phi]][r]^
                5*(14*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            2*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^2*
             (-40608 + 18*Derivative[1][\[Phi]][r]^2*(408*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(153 + 800*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                768*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(61 + 
                  66*Derivative[2][J][\[Phi][r]]) + r^4*(59 + 
                  230*Derivative[2][J][\[Phi][r]] + 156*Derivative[2][J][
                     \[Phi][r]]^2)) - 216*Derivative[1][\[Phi]][r]^3*(
                -30*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 11*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                100*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                13*r^5*Derivative[3][J][\[Phi][r]])) + 
            2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (-1080*(-128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(37 + 44*Derivative[2][J][\[Phi][r]])) + 
              40*Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-161 + 270*Derivative[2][J][
                    \[Phi][r]]) + r^4*(193 + 994*Derivative[2][J][\[Phi][
                     r]] + 240*Derivative[2][J][\[Phi][r]]^2)) - 
              3*Derivative[1][\[Phi]][r]^4*(-3072*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 32*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(35 + 114*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-101 - 8*Derivative[2][J][\[Phi][r]] + 
                  1104*Derivative[2][J][\[Phi][r]]^2)) + 17280*r*\[Alpha]*
               Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]] - 
              160*Derivative[1][\[Phi]][r]^3*(-80*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 19*r^5*Derivative[3][J][
                  \[Phi][r]]) + 144*Derivative[1][\[Phi]][r]^5*(
                4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]])) + 
            3*r*Derivative[1][J][\[Phi][r]]^3*(-4320 - 
              320*Derivative[1][\[Phi]][r]^2*(-468*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(91 + 30*Derivative[2][J][\[Phi][r]])) - 
              r^4*Derivative[1][\[Phi]][r]^6*(8*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(59 + 208*Derivative[2][J][\[Phi][r]]) + 
                r^2*(-5 + 86*Derivative[2][J][\[Phi][r]] + 
                  416*Derivative[2][J][\[Phi][r]]^2)) + 
              4*Derivative[1][\[Phi]][r]^4*(10752*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 48*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(21 + 148*Derivative[2][J][
                    \[Phi][r]]) + r^4*(1125 + 3884*Derivative[2][J][
                    \[Phi][r]] + 1488*Derivative[2][J][\[Phi][r]]^2)) - 
              1280*Derivative[1][\[Phi]][r]^3*(-11*r*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 5*r^3*Derivative[3][J][
                  \[Phi][r]]) - 192*Derivative[1][\[Phi]][r]^5*(
                -28*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]]) + 8*Derivative[1][\[Phi]][r]^
                7*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]]))) + 64*r^3*\[Alpha]^3*
           Derivative[1][f][\[Phi][r]]^3*(14040*r^5*Derivative[1][J][\[Phi][
                r]]^5*Derivative[1][\[Phi]][r]^4 - 
            24*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^3*
             (-2592 - Derivative[1][\[Phi]][r]^2*(1136*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(274 + 589*Derivative[2][
                     J][\[Phi][r]])) + 5*Derivative[1][\[Phi]][r]^3*(
                -24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 13*r^3*
                 Derivative[3][J][\[Phi][r]])) + 
            4*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
             (45360 + 9*Derivative[1][\[Phi]][r]^2*(3568*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(625 - 128*Derivative[2][
                     J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^4*(
                192*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 4*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(37 - 156*Derivative[2][J][
                    \[Phi][r]]) + r^4*(47 + 302*Derivative[2][J][\[Phi][r]] + 
                  222*Derivative[2][J][\[Phi][r]]^2)) - 
              2160*Derivative[1][\[Phi]][r]^3*(-(r*\[Alpha]*Derivative[3][f][
                   \[Phi][r]]) + r^3*Derivative[3][J][\[Phi][r]]) + 
              5*Derivative[1][\[Phi]][r]^5*(20*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (187200 + 1152*Derivative[1][\[Phi]][r]^2*(148*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1 - 199*Derivative[2][J][
                    \[Phi][r]])) - 2*Derivative[1][\[Phi]][r]^6*(
                64*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(21 + 
                  58*Derivative[2][J][\[Phi][r]]) + r^6*(3 + 
                  26*Derivative[2][J][\[Phi][r]] + 54*Derivative[2][J][
                     \[Phi][r]]^2)) + 3*Derivative[1][\[Phi]][r]^4*(
                2304*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-41 + 
                  46*Derivative[2][J][\[Phi][r]]) + r^4*(2161 + 
                  8496*Derivative[2][J][\[Phi][r]] + 4464*Derivative[2][J][
                     \[Phi][r]]^2)) - 576*Derivative[1][\[Phi]][r]^3*(
                -16*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                3*r^3*Derivative[3][J][\[Phi][r]]) - 96*Derivative[1][\[Phi]][
                 r]^5*(-31*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                6*r^5*Derivative[3][J][\[Phi][r]])) + 
            2*Derivative[1][\[Phi]][r]*(4320*(24*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(5 - 12*Derivative[2][J][\[Phi][r]])) + 
              3*r^2*Derivative[1][\[Phi]][r]^4*(1536*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 96*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-7 + 10*Derivative[2][J][
                    \[Phi][r]]) + r^4*(101 + 264*Derivative[2][J][\[Phi][
                     r]] - 336*Derivative[2][J][\[Phi][r]]^2)) + 
              20*Derivative[1][\[Phi]][r]^2*(2304*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 240*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-9 + 2*Derivative[2][J][
                    \[Phi][r]]) + r^4*(35 + 692*Derivative[2][J][\[Phi][r]] + 
                  336*Derivative[2][J][\[Phi][r]]^2)) - 17280*r*\[Alpha]*
               Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]] - 
              2080*r^5*Derivative[1][\[Phi]][r]^3*Derivative[3][J][
                \[Phi][r]] + 48*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]])) + 3*r*Derivative[1][J][\[Phi][r]]*
             (8640 + 480*Derivative[1][\[Phi]][r]^2*(136*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(19 - 244*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^6*(512*r^2*
                 \[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 8*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(1 + 176*Derivative[2][J][
                    \[Phi][r]]) + 3*r^6*(5 + 10*Derivative[2][J][\[Phi][r]] - 
                  128*Derivative[2][J][\[Phi][r]]^2)) + 
              4*Derivative[1][\[Phi]][r]^4*(1536*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 208*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(-37 + 36*Derivative[2][J][\[Phi][r]]) + 
                3*r^4*(349 + 1364*Derivative[2][J][\[Phi][r]] + 
                  656*Derivative[2][J][\[Phi][r]]^2)) + 
              640*Derivative[1][\[Phi]][r]^3*(-10*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 7*r^3*Derivative[3][J][\[Phi][r]]) - 
              192*Derivative[1][\[Phi]][r]^5*(-4*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 7*r^5*Derivative[3][J][
                  \[Phi][r]]) + 8*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]]))) + 16*r^4*\[Alpha]^2*
           Derivative[1][f][\[Phi][r]]^2*(3420*r^6*Derivative[1][J][\[Phi][
                r]]^6*Derivative[1][\[Phi]][r]^4 - 
            6*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
             (792 - Derivative[1][\[Phi]][r]^2*(1136*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(767 + 2004*
                   Derivative[2][J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^
                3*(-280*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                83*r^3*Derivative[3][J][\[Phi][r]])) - 
            r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-86400 + 72*Derivative[1][\[Phi]][r]^2*(-5056*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(83 + 752*Derivative[2][J][
                    \[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^6*(
                48*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                2*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(19 + 
                  62*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                  12*Derivative[2][J][\[Phi][r]] + 28*Derivative[2][J][
                     \[Phi][r]]^2)) - 3*Derivative[1][\[Phi]][r]^4*(
                9216*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-25 + 
                  76*Derivative[2][J][\[Phi][r]]) + r^4*(2317 + 
                  8496*Derivative[2][J][\[Phi][r]] + 3696*Derivative[2][J][
                     \[Phi][r]]^2)) + 1728*Derivative[1][\[Phi]][r]^3*(
                -20*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 11*r^3*
                 Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                5*(-216*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            2*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (-3024 + 9*Derivative[1][\[Phi]][r]^2*(6784*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1355 + 2436*
                   Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^
                4*(1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(173 + 
                  576*Derivative[2][J][\[Phi][r]]) + r^4*(152 + 
                  817*Derivative[2][J][\[Phi][r]] + 522*Derivative[2][J][
                     \[Phi][r]]^2)) - 540*Derivative[1][\[Phi]][r]^3*(
                -16*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                9*r^3*Derivative[3][J][\[Phi][r]]) + 20*Derivative[1][\[Phi]][
                 r]^5*(10*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (540*(128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(7 - 96*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(5760*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 96*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-7 + 51*Derivative[2][J][
                    \[Phi][r]]) + 3*r^6*(101 + 200*Derivative[2][J][
                    \[Phi][r]] - 528*Derivative[2][J][\[Phi][r]]^2)) + 
              10*Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(361 - 288*Derivative[2][J][
                    \[Phi][r]]) + r^4*(437 + 2344*Derivative[2][J][
                    \[Phi][r]] + 528*Derivative[2][J][\[Phi][r]]^2)) + 
              2160*r^3*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]] - 
              80*Derivative[1][\[Phi]][r]^3*(-40*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 29*r^5*Derivative[3][J][
                  \[Phi][r]]) + 72*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]])) + 4*(1512*(5*r^2 + 32*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) + 30*Derivative[1][\[Phi]][r]^
                2*(1728*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                r^4*(-17 + 396*Derivative[2][J][\[Phi][r]] + 
                  72*Derivative[2][J][\[Phi][r]]^2)) - 
              5*Derivative[1][\[Phi]][r]^4*(-2304*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-37 + 40*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-153 - 292*Derivative[2][J][
                    \[Phi][r]] + 304*Derivative[2][J][\[Phi][r]]^2)) - 
              960*Derivative[1][\[Phi]][r]^3*(-3*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^5*Derivative[3][J][
                  \[Phi][r]]) + 120*Derivative[1][\[Phi]][r]^5*(
                4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]])) + 
            3*r^2*Derivative[1][J][\[Phi][r]]^2*(20160 - 
              240*Derivative[1][\[Phi]][r]^2*(-608*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(83 + 364*Derivative[2][J][\[Phi][r]])) - 
              3*Derivative[1][\[Phi]][r]^6*(-128*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 24*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(5 + 32*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-5 + 14*Derivative[2][J][\[Phi][r]] + 
                  200*Derivative[2][J][\[Phi][r]]^2)) + 
              4*Derivative[1][\[Phi]][r]^4*(5376*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-99 + 134*Derivative[2][J][\[Phi][r]]) + 
                r^4*(2159 + 7104*Derivative[2][J][\[Phi][r]] + 
                  2352*Derivative[2][J][\[Phi][r]]^2)) + 
              320*Derivative[1][\[Phi]][r]^3*(40*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]) - 
              1152*Derivative[1][\[Phi]][r]^5*(-4*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^5*Derivative[3][J][
                  \[Phi][r]]) + 12*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]]))) + r^8*(-1476*r^6*Derivative[1][J][\[Phi][r]]^
              8*Derivative[1][\[Phi]][r]^4 - 12*r^5*Derivative[1][J][\[Phi][
                r]]^7*Derivative[1][\[Phi]][r]^3*(792 + Derivative[1][\[Phi]][
                 r]^2*(312*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(7 - 30*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(-32*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]])) + 
            r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^2*
             (-22464 + 288*Derivative[1][\[Phi]][r]^2*(-52*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 3*r^2*(-2 + 5*Derivative[2][J][
                    \[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(384*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 128*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(5 + 3*Derivative[2][J][
                    \[Phi][r]]) + r^4*(17 + 24*Derivative[2][J][\[Phi][r]] + 
                  36*Derivative[2][J][\[Phi][r]]^2)) - 
              864*Derivative[1][\[Phi]][r]^3*(-4*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^5*(40*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 6*r^5*Derivative[3][J][\[Phi][r]])) - 
            4*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]*
             (5760 + Derivative[1][\[Phi]][r]^6*(8*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^6*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3 + 
                  14*Derivative[2][J][\[Phi][r]])) - 72*Derivative[1][\[Phi]][
                 r]^2*(116*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-31 + 60*Derivative[2][J][\[Phi][r]])) - 
              3*Derivative[1][\[Phi]][r]^4*(864*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 288*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(3 + Derivative[2][J][\[Phi][r]]) + 
                r^4*(13 + 54*Derivative[2][J][\[Phi][r]] + 
                  72*Derivative[2][J][\[Phi][r]]^2)) + 
              144*Derivative[1][\[Phi]][r]^3*(-16*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 9*r^3*Derivative[3][J][\[Phi][r]]) - 
              3*Derivative[1][\[Phi]][r]^5*(80*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 9*r^5*Derivative[3][J][\[Phi][r]])) + 
            32*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-12*Derivative[1][\[Phi]][r]^4*(-12*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 2*r^6*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                7*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(2 + 
                  3*Derivative[2][J][\[Phi][r]])) + 90*(84*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-7 + 6*Derivative[2][J][
                    \[Phi][r]])) + 20*Derivative[1][\[Phi]][r]^2*(
                264*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(65 + 12*Derivative[2][J][
                    \[Phi][r]]) + r^4*(-1 + 21*Derivative[2][J][\[Phi][r]] + 
                  18*Derivative[2][J][\[Phi][r]]^2)) - 270*r^3*Derivative[1][
                 \[Phi]][r]*Derivative[3][J][\[Phi][r]] + 
              Derivative[1][\[Phi]][r]^3*(400*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] - 30*r^5*Derivative[3][J][\[Phi][r]]) + 
              3*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
            16*Derivative[1][J][\[Phi][r]]^2*(-504*(r^2 - 12*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) - 20*Derivative[1][\[Phi]][r]^
                4*(-112*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                7*r^6*Derivative[2][J][\[Phi][r]]*(1 + 3*Derivative[2][J][
                    \[Phi][r]]) + 8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (8 + 7*Derivative[2][J][\[Phi][r]])) + 
              15*Derivative[1][\[Phi]][r]^2*(264*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 576*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^4*(-13 + 
                  72*Derivative[2][J][\[Phi][r]] + 36*Derivative[2][J][
                     \[Phi][r]]^2)) - 30*Derivative[1][\[Phi]][r]^3*(
                -20*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                9*r^5*Derivative[3][J][\[Phi][r]]) + 30*Derivative[1][\[Phi]][
                 r]^5*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]])) + 
            6*r^2*Derivative[1][J][\[Phi][r]]^4*(-1440 - 
              2*Derivative[1][\[Phi]][r]^6*(16*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 9*r^6*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(11 + 
                  28*Derivative[2][J][\[Phi][r]])) + 80*Derivative[1][\[Phi]][
                 r]^2*(408*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-41 + 60*Derivative[2][J][\[Phi][r]])) + 
              4*Derivative[1][\[Phi]][r]^4*(2880*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 128*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(14 + 3*Derivative[2][J][\[Phi][r]]) + 
                r^4*(13 + 192*Derivative[2][J][\[Phi][r]] + 
                  216*Derivative[2][J][\[Phi][r]]^2)) - 
              640*Derivative[1][\[Phi]][r]^3*(-2*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 3*r^3*Derivative[3][J][\[Phi][r]]) + 
              48*Derivative[1][\[Phi]][r]^5*(20*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]]) + 
              Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
            224*(-24*\[Alpha]*(-8 + 3*r^2*Derivative[1][\[Phi]][r]^2)*
               Derivative[2][f][\[Phi][r]] + 288*\[Alpha]^2*Derivative[1][
                  \[Phi]][r]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^2*(-8 - 6*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                3*Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*Derivative[3][f][
                    \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]))) + 
            192*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (440*\[Alpha]^2*Derivative[1][\[Phi]][r]^2*Derivative[2][f][
                 \[Phi][r]]^2 + \[Alpha]*Derivative[2][f][\[Phi][r]]*(588 - 
                5*r^2*Derivative[1][\[Phi]][r]^2*(33 + 14*Derivative[2][J][
                    \[Phi][r]])) + r^2*(-21 + (42 - 15*r^2*
                   Derivative[1][\[Phi]][r]^2)*Derivative[2][J][\[Phi][r]] - 
                45*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][\[Phi][r]]^
                  2 - 21*r*Derivative[1][\[Phi]][r]*Derivative[3][J][
                  \[Phi][r]] + 5*Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*
                   Derivative[3][f][\[Phi][r]] + r^3*Derivative[3][J][
                    \[Phi][r]]))))) + J[\[Phi][r]]*
         (-8192*\[Alpha]^7*Derivative[1][f][\[Phi][r]]^7*
           Derivative[1][\[Phi]][r]^4*(576*r*Derivative[1][J][\[Phi][r]]^2*
             Derivative[1][\[Phi]][r] - r*Derivative[1][\[Phi]][r]*
             (-48*(1 + 10*Derivative[2][J][\[Phi][r]]) + 
              r^2*Derivative[1][\[Phi]][r]^2*(1 + 4*Derivative[2][J][
                  \[Phi][r]] + 24*Derivative[2][J][\[Phi][r]]^2) + 
              96*r*Derivative[1][\[Phi]][r]*Derivative[3][J][\[Phi][r]]) + 
            12*Derivative[1][J][\[Phi][r]]*(-120 + r^2*Derivative[1][\[Phi]][
                 r]^2*(1 + 10*Derivative[2][J][\[Phi][r]]) + 
              2*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][
                \[Phi][r]])) - 4096*r*\[Alpha]^6*Derivative[1][f][\[Phi][r]]^
            6*Derivative[1][\[Phi]][r]^3*(360*r^2*Derivative[1][J][\[Phi][r]]^
              3*Derivative[1][\[Phi]][r]^2 + 2*r*Derivative[1][\[Phi]][r]*
             (9*(19 + 364*Derivative[2][J][\[Phi][r]]) - 
              2*Derivative[1][\[Phi]][r]^2*(12*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(1 + 17*Derivative[2][J][\[Phi][r]] + 
                  78*Derivative[2][J][\[Phi][r]]^2)) - 324*r*Derivative[1][
                 \[Phi]][r]*Derivative[3][J][\[Phi][r]] + 
              4*r^3*Derivative[1][\[Phi]][r]^3*Derivative[3][J][\[Phi][r]]) + 
            Derivative[1][J][\[Phi][r]]*(-6912 + Derivative[1][\[Phi]][r]^4*(
                8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(7 + 
                  6*Derivative[2][J][\[Phi][r]]) - 6*r^4*Derivative[2][J][
                  \[Phi][r]]*(1 + 12*Derivative[2][J][\[Phi][r]])) + 
              12*Derivative[1][\[Phi]][r]^2*(112*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(57 + 212*Derivative[2][J][\[Phi][r]])) + 
              24*Derivative[1][\[Phi]][r]^3*(8*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
            3*r*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (-1272 - Derivative[1][\[Phi]][r]^2*(368*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(21 + 52*Derivative[2][J][
                    \[Phi][r]])) + 8*Derivative[1][\[Phi]][r]^3*(
                -2*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 3*r^3*
                 Derivative[3][J][\[Phi][r]]))) - 512*r*\[Alpha]^5*
           Derivative[1][f][\[Phi][r]]^5*Derivative[1][\[Phi]][r]*
           (-4320*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^
              4 + 12*r^3*Derivative[1][J][\[Phi][r]]^3*
             Derivative[1][\[Phi]][r]^3*(-2328 - Derivative[1][\[Phi]][r]^2*(
                784*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(69 + 286*Derivative[2][J][\[Phi][r]])) + 
              6*Derivative[1][\[Phi]][r]^3*(-8*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 5*r^3*Derivative[3][J][\[Phi][r]])) + 
            r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-82512 + 24*Derivative[1][\[Phi]][r]^2*(-800*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 17*r^2*(-1 + 
                  12*Derivative[2][J][\[Phi][r]])) + 
              r^2*Derivative[1][\[Phi]][r]^4*(48*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(13 + 12*Derivative[2][J][\[Phi][r]]) + 
                r^2*(11 - 360*Derivative[2][J][\[Phi][r]]^2)) + 
              96*Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 19*r^3*Derivative[3][J][\[Phi][r]])) + 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-6624 + 18*Derivative[1][\[Phi]][r]^2*(164*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 7*r^2*(7 + 72*Derivative[2][J][
                    \[Phi][r]])) - r^2*Derivative[1][\[Phi]][r]^4*(
                -32*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-11 + 
                  9*Derivative[2][J][\[Phi][r]]) + r^2*(29 + 
                  250*Derivative[2][J][\[Phi][r]] + 396*Derivative[2][J][
                     \[Phi][r]]^2)) - 108*Derivative[1][\[Phi]][r]^3*(
                -2*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 3*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                -20*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^5*Derivative[3][J][\[Phi][r]])) + 
            4*(2880 + 144*r^2*Derivative[1][\[Phi]][r]^2*(-1 + 
                126*Derivative[2][J][\[Phi][r]]) + r^4*Derivative[1][\[Phi]][
                 r]^6*(20*Derivative[2][f][\[Phi][r]]*(\[Alpha] + 2*\[Alpha]*
                   Derivative[2][J][\[Phi][r]]) + r^2*(1 + 6*Derivative[2][J][
                    \[Phi][r]] + 10*Derivative[2][J][\[Phi][r]]^2)) - 
              3*r^2*Derivative[1][\[Phi]][r]^4*(24*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(1 - 10*Derivative[2][J][\[Phi][r]]) + 
                r^2*(-13 + 108*Derivative[2][J][\[Phi][r]] + 
                  336*Derivative[2][J][\[Phi][r]]^2)) - 
              1152*Derivative[1][\[Phi]][r]^3*(-(r*\[Alpha]*Derivative[3][f][
                   \[Phi][r]]) + r^3*Derivative[3][J][\[Phi][r]]) + 
              12*Derivative[1][\[Phi]][r]^5*(6*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 7*r^5*Derivative[3][J][\[Phi][r]]))) - 
          256*r^2*\[Alpha]^4*Derivative[1][f][\[Phi][r]]^4*
           (15552 - 6120*r^5*Derivative[1][J][\[Phi][r]]^5*
             Derivative[1][\[Phi]][r]^5 + 360*Derivative[1][\[Phi]][r]^2*
             (-16*\[Alpha]*Derivative[2][f][\[Phi][r]] + 3*r^2*(-9 + 
                68*Derivative[2][J][\[Phi][r]])) + 3*Derivative[1][\[Phi]][r]^
              6*(-192*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
              8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-7 + 
                40*Derivative[2][J][\[Phi][r]]) + r^6*(-5 - 
                22*Derivative[2][J][\[Phi][r]] + 92*Derivative[2][J][
                   \[Phi][r]]^2)) - 8*Derivative[1][\[Phi]][r]^4*
             (1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
              192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-4 + 
                5*Derivative[2][J][\[Phi][r]]) + r^4*(-13 + 
                488*Derivative[2][J][\[Phi][r]] + 672*Derivative[2][J][
                   \[Phi][r]]^2)) - 480*Derivative[1][\[Phi]][r]^3*
             (-24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
              5*r^3*Derivative[3][J][\[Phi][r]]) + 
            192*Derivative[1][\[Phi]][r]^5*(4*r^3*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + 5*r^5*Derivative[3][J][\[Phi][r]]) - 
            6*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*Derivative[3][f][
                \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]]) + 
            15*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^4*
             (-1944 - Derivative[1][\[Phi]][r]^2*(464*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(61 + 276*Derivative[2][J][
                    \[Phi][r]])) + 16*Derivative[1][\[Phi]][r]^3*(
                -3*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^3*Derivative[3][J][\[Phi][r]])) - 
            2*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^3*
             (41688 + 24*Derivative[1][\[Phi]][r]^2*(924*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(146 + 241*Derivative[2][
                     J][\[Phi][r]])) + 5*r^2*Derivative[1][\[Phi]][r]^4*(
                -72*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 + 
                  Derivative[2][J][\[Phi][r]]) + r^2*(-1 - 2*Derivative[2][J][
                    \[Phi][r]] + 24*Derivative[2][J][\[Phi][r]]^2)) - 
              60*Derivative[1][\[Phi]][r]^3*(-16*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 21*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2*
             (-56160 + 72*Derivative[1][\[Phi]][r]^2*(-168*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-15 + 373*Derivative[2][
                     J][\[Phi][r]])) - Derivative[1][\[Phi]][r]^4*(
                384*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(121 - 
                  168*Derivative[2][J][\[Phi][r]]) + r^4*(229 + 
                  1684*Derivative[2][J][\[Phi][r]] + 1644*Derivative[2][J][
                     \[Phi][r]]^2)) + 1080*r^3*Derivative[1][\[Phi]][r]^
                3*Derivative[3][J][\[Phi][r]] + 10*Derivative[1][\[Phi]][r]^
                5*(-20*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-18000 + 48*Derivative[1][\[Phi]][r]^2*(-48*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + 5*r^2*(-1 + 
                  560*Derivative[2][J][\[Phi][r]])) + 8*Derivative[1][\[Phi]][
                 r]^6*(8*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(23 + 
                  54*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                  7*Derivative[2][J][\[Phi][r]] + 13*Derivative[2][J][
                     \[Phi][r]]^2)) - 9*Derivative[1][\[Phi]][r]^4*(
                -128*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                64*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-27 + 
                  26*Derivative[2][J][\[Phi][r]]) + r^4*(217 + 
                  1064*Derivative[2][J][\[Phi][r]] + 912*Derivative[2][J][
                     \[Phi][r]]^2)) - 768*Derivative[1][\[Phi]][r]^3*(
                -6*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 7*r^3*
                 Derivative[3][J][\[Phi][r]]) + 12*Derivative[1][\[Phi]][r]^
                5*(-32*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                47*r^5*Derivative[3][J][\[Phi][r]]))) - 2*r^7*\[Alpha]*
           Derivative[1][f][\[Phi][r]]*(1440*r^6*Derivative[1][J][\[Phi][r]]^
              8*Derivative[1][\[Phi]][r]^5 + 12*r^5*Derivative[1][J][\[Phi][
                r]]^7*Derivative[1][\[Phi]][r]^4*(984 + Derivative[1][\[Phi]][
                 r]^2*(496*\[Alpha]*Derivative[2][f][\[Phi][r]] - 
                r^2*(23 + 106*Derivative[2][J][\[Phi][r]])) + 
              2*Derivative[1][\[Phi]][r]^3*(-24*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]])) + 
            r^4*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^3*
             (54864 - 24*Derivative[1][\[Phi]][r]^2*(-1248*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(169 + 684*Derivative[2][
                     J][\[Phi][r]])) + r^2*Derivative[1][\[Phi]][r]^4*(
                144*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3 + 
                  4*Derivative[2][J][\[Phi][r]]) + r^2*(-15 + 
                  8*Derivative[2][J][\[Phi][r]] - 24*Derivative[2][J][
                     \[Phi][r]]^2)) + 96*Derivative[1][\[Phi]][r]^3*(
                -76*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 13*r^3*
                 Derivative[3][J][\[Phi][r]])) - 96*Derivative[1][\[Phi]][r]*
             (14*(64*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-5 + 6*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^2*(768*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (1 - 10*Derivative[2][J][\[Phi][r]]) + r^4*(33 + 
                  44*Derivative[2][J][\[Phi][r]] - 68*Derivative[2][J][
                     \[Phi][r]]^2)) + 112*r*\[Alpha]*Derivative[1][\[Phi]][
                r]*Derivative[3][f][\[Phi][r]] + 8*Derivative[1][\[Phi]][r]^
                3*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) - 
            4*r*Derivative[1][J][\[Phi][r]]*(-336*(7 + 24*Derivative[2][J][
                  \[Phi][r]]) + 144*Derivative[1][\[Phi]][r]^2*(
                3*r^2*(-5 + 22*Derivative[2][J][\[Phi][r]]) - 8*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-35 + 24*Derivative[2][J][
                    \[Phi][r]])) - 5*Derivative[1][\[Phi]][r]^4*(
                -4096*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(9 + 
                  32*Derivative[2][J][\[Phi][r]]) + r^4*(-153 - 
                  180*Derivative[2][J][\[Phi][r]] + 640*Derivative[2][J][
                     \[Phi][r]]^2)) - 96*Derivative[1][\[Phi]][r]^3*(
                -44*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 17*r^3*
                 Derivative[3][J][\[Phi][r]]) + 240*Derivative[1][\[Phi]][r]^
                5*(4*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) + 
            2*r^2*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]*
             (38160 - 192*Derivative[1][\[Phi]][r]^2*(800*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-56 + 157*Derivative[2][
                     J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^6*(
                128*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(17 + 
                  66*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                  22*Derivative[2][J][\[Phi][r]] + 58*Derivative[2][J][
                     \[Phi][r]]^2)) - 9*Derivative[1][\[Phi]][r]^4*(
                3328*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(111 + 
                  146*Derivative[2][J][\[Phi][r]]) + r^4*(295 + 
                  1064*Derivative[2][J][\[Phi][r]] + 528*Derivative[2][J][
                     \[Phi][r]]^2)) + 384*Derivative[1][\[Phi]][r]^3*(
                -54*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 31*r^3*
                 Derivative[3][J][\[Phi][r]]) - 264*Derivative[1][\[Phi]][r]^
                5*(14*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) - 
            8*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^2*
             (-13536 + 9*Derivative[1][\[Phi]][r]^2*(408*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(153 + 800*Derivative[2][
                     J][\[Phi][r]])) + Derivative[1][\[Phi]][r]^4*(
                768*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(61 + 
                  66*Derivative[2][J][\[Phi][r]]) + r^4*(59 + 
                  230*Derivative[2][J][\[Phi][r]] + 156*Derivative[2][J][
                     \[Phi][r]]^2)) - 108*Derivative[1][\[Phi]][r]^3*(
                -30*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 11*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                100*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                13*r^5*Derivative[3][J][\[Phi][r]])) - 
            8*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (-216*(-128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(37 + 44*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(3072*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 32*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(35 + 114*Derivative[2][J][
                    \[Phi][r]]) + r^6*(101 + 8*Derivative[2][J][\[Phi][r]] - 
                  1104*Derivative[2][J][\[Phi][r]]^2)) + 
              10*Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 8*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-161 + 270*Derivative[2][J][
                    \[Phi][r]]) + r^4*(193 + 994*Derivative[2][J][\[Phi][
                     r]] + 240*Derivative[2][J][\[Phi][r]]^2)) + 
              3456*r*\[Alpha]*Derivative[1][\[Phi]][r]*Derivative[3][f][
                \[Phi][r]] - 40*Derivative[1][\[Phi]][r]^3*(-80*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 19*r^5*Derivative[3][J][
                  \[Phi][r]]) + 48*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]])) - 2*r*Derivative[1][J][\[Phi][r]]^3*
             (-5184 - 480*Derivative[1][\[Phi]][r]^2*(-468*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(91 + 30*Derivative[2][J][
                    \[Phi][r]])) - 3*r^4*Derivative[1][\[Phi]][r]^6*(
                8*\[Alpha]*Derivative[2][f][\[Phi][r]]*(59 + 
                  208*Derivative[2][J][\[Phi][r]]) + r^2*(-5 + 
                  86*Derivative[2][J][\[Phi][r]] + 416*Derivative[2][J][
                     \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*(
                10752*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                48*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(21 + 
                  148*Derivative[2][J][\[Phi][r]]) + r^4*(1125 + 
                  3884*Derivative[2][J][\[Phi][r]] + 1488*Derivative[2][J][
                     \[Phi][r]]^2)) - 1920*Derivative[1][\[Phi]][r]^3*(
                -11*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                5*r^3*Derivative[3][J][\[Phi][r]]) - 
              384*Derivative[1][\[Phi]][r]^5*(-28*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^5*Derivative[3][J][
                  \[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]]))) - 32*r^3*\[Alpha]^3*
           Derivative[1][f][\[Phi][r]]^3*(-11520*r^6*Derivative[1][J][\[Phi][
                r]]^6*Derivative[1][\[Phi]][r]^5 + 
            60*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^4*
             (-936 - Derivative[1][\[Phi]][r]^2*(96*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 11*r^2*(3 + 14*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(-32*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + 6*r^3*Derivative[3][J][\[Phi][r]])) + 
            r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^3*
             (-124416 - 96*Derivative[1][\[Phi]][r]^2*(1136*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(274 + 589*Derivative[2][
                     J][\[Phi][r]])) + 5*r^2*Derivative[1][\[Phi]][r]^4*(
                32*\[Alpha]*Derivative[2][f][\[Phi][r]]*(11 + 
                  12*Derivative[2][J][\[Phi][r]]) + r^2*(1 + 
                  12*Derivative[2][J][\[Phi][r]] - 72*Derivative[2][J][
                     \[Phi][r]]^2)) + 480*Derivative[1][\[Phi]][r]^3*(
                -24*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 13*r^3*
                 Derivative[3][J][\[Phi][r]])) - 
            8*r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]^2*
             (30240 + 9*Derivative[1][\[Phi]][r]^2*(3568*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(625 - 128*Derivative[2][
                     J][\[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^4*(
                192*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 4*r^2*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(37 - 156*Derivative[2][J][
                    \[Phi][r]]) + r^4*(47 + 302*Derivative[2][J][\[Phi][r]] + 
                  222*Derivative[2][J][\[Phi][r]]^2)) - 
              2160*Derivative[1][\[Phi]][r]^3*(-(r*\[Alpha]*Derivative[3][f][
                   \[Phi][r]]) + r^3*Derivative[3][J][\[Phi][r]]) + 
              10*Derivative[1][\[Phi]][r]^5*(20*r^3*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^5*Derivative[3][J][\[Phi][r]])) + 
            2*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]*
             (-93600 - 768*Derivative[1][\[Phi]][r]^2*(148*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1 - 199*Derivative[2][J][
                    \[Phi][r]])) + 4*Derivative[1][\[Phi]][r]^6*(
                64*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                4*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(21 + 
                  58*Derivative[2][J][\[Phi][r]]) + r^6*(3 + 
                  26*Derivative[2][J][\[Phi][r]] + 54*Derivative[2][J][
                     \[Phi][r]]^2)) - 3*Derivative[1][\[Phi]][r]^4*(
                2304*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                288*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-41 + 
                  46*Derivative[2][J][\[Phi][r]]) + r^4*(2161 + 
                  8496*Derivative[2][J][\[Phi][r]] + 4464*Derivative[2][J][
                     \[Phi][r]]^2)) + 384*Derivative[1][\[Phi]][r]^3*(
                -16*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                3*r^3*Derivative[3][J][\[Phi][r]]) + 96*Derivative[1][\[Phi]][
                 r]^5*(-31*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                6*r^5*Derivative[3][J][\[Phi][r]])) - 
            8*Derivative[1][\[Phi]][r]*(864*(24*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(5 - 12*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(1536*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 96*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-7 + 10*Derivative[2][J][
                    \[Phi][r]]) + r^6*(101 + 264*Derivative[2][J][\[Phi][
                     r]] - 336*Derivative[2][J][\[Phi][r]]^2)) + 
              5*Derivative[1][\[Phi]][r]^2*(2304*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 240*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]]*(-9 + 2*Derivative[2][J][\[Phi][r]]) + 
                r^4*(35 + 692*Derivative[2][J][\[Phi][r]] + 
                  336*Derivative[2][J][\[Phi][r]]^2)) - 3456*r*\[Alpha]*
               Derivative[1][\[Phi]][r]*Derivative[3][f][\[Phi][r]] - 
              520*r^5*Derivative[1][\[Phi]][r]^3*Derivative[3][J][
                \[Phi][r]] + 16*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]])) - 2*r*Derivative[1][J][\[Phi][r]]*
             (10368 + 720*Derivative[1][\[Phi]][r]^2*(136*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(19 - 244*Derivative[2][J][
                    \[Phi][r]])) - 3*Derivative[1][\[Phi]][r]^6*(
                -512*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(1 + 
                  176*Derivative[2][J][\[Phi][r]]) + 3*r^6*(-5 - 
                  10*Derivative[2][J][\[Phi][r]] + 128*Derivative[2][J][
                     \[Phi][r]]^2)) + 8*Derivative[1][\[Phi]][r]^4*(
                1536*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                208*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-37 + 
                  36*Derivative[2][J][\[Phi][r]]) + 3*r^4*(349 + 
                  1364*Derivative[2][J][\[Phi][r]] + 656*Derivative[2][J][
                     \[Phi][r]]^2)) + 960*Derivative[1][\[Phi]][r]^3*(
                -10*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                7*r^3*Derivative[3][J][\[Phi][r]]) - 
              384*Derivative[1][\[Phi]][r]^5*(-4*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 7*r^5*Derivative[3][J][
                  \[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]]))) - 16*r^4*\[Alpha]^2*
           Derivative[1][f][\[Phi][r]]^2*(-1512*r^7*Derivative[1][J][\[Phi][
                r]]^7*Derivative[1][\[Phi]][r]^5 - 
            2*r^5*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]^3*
             (-2376 + 6*Derivative[1][\[Phi]][r]^2*(1136*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(767 + 2004*
                   Derivative[2][J][\[Phi][r]])) + r^2*Derivative[1][\[Phi]][
                 r]^4*(-60*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (5 + 6*Derivative[2][J][\[Phi][r]]) + r^2*(4 - 
                  9*Derivative[2][J][\[Phi][r]] + 36*Derivative[2][J][
                     \[Phi][r]]^2)) + Derivative[1][\[Phi]][r]^3*(
                3360*r*\[Alpha]*Derivative[3][f][\[Phi][r]] - 996*r^3*
                 Derivative[3][J][\[Phi][r]])) + 
            3*r^6*Derivative[1][J][\[Phi][r]]^6*Derivative[1][\[Phi]][r]^4*
             (-2280 + Derivative[1][\[Phi]][r]^2*(880*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] - r^2*(183 + 860*Derivative[2][
                     J][\[Phi][r]])) + 24*Derivative[1][\[Phi]][r]^3*(
                -10*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^3*Derivative[3][J][\[Phi][r]])) + 
            r^3*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-43200 + 48*Derivative[1][\[Phi]][r]^2*(-5056*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(83 + 752*Derivative[2][J][
                    \[Phi][r]])) + 8*Derivative[1][\[Phi]][r]^6*(
                48*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                2*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(19 + 
                  62*Derivative[2][J][\[Phi][r]]) + r^6*(1 + 
                  12*Derivative[2][J][\[Phi][r]] + 28*Derivative[2][J][
                     \[Phi][r]]^2)) - 3*Derivative[1][\[Phi]][r]^4*(
                9216*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                192*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(-25 + 
                  76*Derivative[2][J][\[Phi][r]]) + r^4*(2317 + 
                  8496*Derivative[2][J][\[Phi][r]] + 3696*Derivative[2][J][
                     \[Phi][r]]^2)) + 1152*Derivative[1][\[Phi]][r]^3*(
                -20*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 11*r^3*
                 Derivative[3][J][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                5*(-216*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) - 
            2*r^4*Derivative[1][J][\[Phi][r]]^4*Derivative[1][\[Phi]][r]^2*
             (-2016 + 9*Derivative[1][\[Phi]][r]^2*(6784*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(1355 + 2436*
                   Derivative[2][J][\[Phi][r]])) + 2*Derivative[1][\[Phi]][r]^
                4*(1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                4*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(173 + 
                  576*Derivative[2][J][\[Phi][r]]) + r^4*(152 + 
                  817*Derivative[2][J][\[Phi][r]] + 522*Derivative[2][J][
                     \[Phi][r]]^2)) - 540*Derivative[1][\[Phi]][r]^3*(
                -16*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                9*r^3*Derivative[3][J][\[Phi][r]]) + 40*Derivative[1][\[Phi]][
                 r]^5*(10*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^5*Derivative[3][J][\[Phi][r]])) - 
            4*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (216*(128*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(7 - 96*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^4*(3840*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 - 64*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-7 + 51*Derivative[2][J][
                    \[Phi][r]]) + 2*r^6*(101 + 200*Derivative[2][J][
                    \[Phi][r]] - 528*Derivative[2][J][\[Phi][r]]^2)) + 
              5*Derivative[1][\[Phi]][r]^2*(1920*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 + 16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (361 - 288*Derivative[2][J][\[Phi][r]]) + 
                r^4*(437 + 2344*Derivative[2][J][\[Phi][r]] + 
                  528*Derivative[2][J][\[Phi][r]]^2)) + 864*r^3*Derivative[1][
                 \[Phi]][r]*Derivative[3][J][\[Phi][r]] - 
              40*Derivative[1][\[Phi]][r]^3*(-40*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + 29*r^5*Derivative[3][J][
                  \[Phi][r]]) + 48*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]])) - 2*(1008*(5*r^2 + 32*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) + 24*Derivative[1][\[Phi]][r]^
                2*(1728*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                1152*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                r^4*(-17 + 396*Derivative[2][J][\[Phi][r]] + 
                  72*Derivative[2][J][\[Phi][r]]^2)) - 
              5*Derivative[1][\[Phi]][r]^4*(-2304*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 16*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(-37 + 40*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-153 - 292*Derivative[2][J][
                    \[Phi][r]] + 304*Derivative[2][J][\[Phi][r]]^2)) - 
              768*Derivative[1][\[Phi]][r]^3*(-3*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^5*Derivative[3][J][
                  \[Phi][r]]) + 120*Derivative[1][\[Phi]][r]^5*(
                4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]])) - 
            r^2*Derivative[1][J][\[Phi][r]]^2*(24192 - 
              360*Derivative[1][\[Phi]][r]^2*(-608*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(83 + 364*Derivative[2][J][\[Phi][r]])) - 
              9*Derivative[1][\[Phi]][r]^6*(-128*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 24*r^4*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]*(5 + 32*Derivative[2][J][
                    \[Phi][r]]) + r^6*(-5 + 14*Derivative[2][J][\[Phi][r]] + 
                  200*Derivative[2][J][\[Phi][r]]^2)) + 
              8*Derivative[1][\[Phi]][r]^4*(5376*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 96*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (-99 + 134*Derivative[2][J][\[Phi][r]]) + 
                r^4*(2159 + 7104*Derivative[2][J][\[Phi][r]] + 
                  2352*Derivative[2][J][\[Phi][r]]^2)) + 
              480*Derivative[1][\[Phi]][r]^3*(40*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]) - 
              2304*Derivative[1][\[Phi]][r]^5*(-4*r^3*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^5*Derivative[3][J][
                  \[Phi][r]]) + 36*Derivative[1][\[Phi]][r]^7*(4*r^5*\[Alpha]*
                 Derivative[3][f][\[Phi][r]] + r^7*Derivative[3][J][
                  \[Phi][r]]))) + r^8*(2 + r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r])*(-360*r^6*Derivative[1][J][\[Phi][r]]^
              8*Derivative[1][\[Phi]][r]^4 + 3*r^5*Derivative[1][J][\[Phi][
                r]]^7*Derivative[1][\[Phi]][r]^3*(-744 + 
              Derivative[1][\[Phi]][r]^2*(-272*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 3*r^2*(1 + 4*Derivative[2][J][\[Phi][r]])) + 
              16*r*\[Alpha]*Derivative[1][\[Phi]][r]^3*Derivative[3][f][
                \[Phi][r]]) + 2*r^4*Derivative[1][J][\[Phi][r]]^6*
             Derivative[1][\[Phi]][r]^2*(-2520 + Derivative[1][\[Phi]][r]^4*(
                r^4 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (2 + 3*Derivative[2][J][\[Phi][r]])) + 
              3*Derivative[1][\[Phi]][r]^2*(-976*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + r^2*(-31 + 108*Derivative[2][J][\[Phi][r]])) + 
              Derivative[1][\[Phi]][r]^3*(336*r*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] - 36*r^3*Derivative[3][J][\[Phi][r]])) + 
            2*r^3*Derivative[1][J][\[Phi][r]]^5*Derivative[1][\[Phi]][r]*
             (-2448 + 6*Derivative[1][\[Phi]][r]^2*(-272*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-113 + 
                  252*Derivative[2][J][\[Phi][r]])) + Derivative[1][\[Phi]][
                 r]^4*(384*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                16*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(38 + 
                  21*Derivative[2][J][\[Phi][r]]) + 3*r^4*(5 + 
                  8*Derivative[2][J][\[Phi][r]] + 12*Derivative[2][J][
                     \[Phi][r]]^2)) - 24*Derivative[1][\[Phi]][r]^3*(
                -44*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 15*r^3*
                 Derivative[3][J][\[Phi][r]]) + Derivative[1][\[Phi]][r]^5*(
                40*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                6*r^5*Derivative[3][J][\[Phi][r]])) - 
            4*r^2*Derivative[1][J][\[Phi][r]]^4*(432 + 
              2*Derivative[1][\[Phi]][r]^6*(8*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + r^6*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3 + 
                  14*Derivative[2][J][\[Phi][r]])) - 18*Derivative[1][\[Phi]][
                 r]^2*(400*\[Alpha]*Derivative[2][f][\[Phi][r]] + 
                r^2*(-45 + 76*Derivative[2][J][\[Phi][r]])) - 
              2*Derivative[1][\[Phi]][r]^4*(1104*\[Alpha]^2*Derivative[2][f][
                   \[Phi][r]]^2 - 8*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (124 + 33*Derivative[2][J][\[Phi][r]]) + 3*r^4*
                 (4 + 23*Derivative[2][J][\[Phi][r]] + 30*Derivative[2][J][
                     \[Phi][r]]^2)) + 24*Derivative[1][\[Phi]][r]^3*(
                -20*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 21*r^3*
                 Derivative[3][J][\[Phi][r]]) - Derivative[1][\[Phi]][r]^5*(
                200*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                21*r^5*Derivative[3][J][\[Phi][r]])) + 
            2*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]*
             (-2*Derivative[1][\[Phi]][r]^4*(16*r^2*\[Alpha]^2*
                 Derivative[2][f][\[Phi][r]]^2 + 23*r^6*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                40*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*(3 + 
                  7*Derivative[2][J][\[Phi][r]])) + 48*(420*\[Alpha]*
                 Derivative[2][f][\[Phi][r]] + r^2*(-35 + 36*Derivative[2][J][
                    \[Phi][r]])) + 8*Derivative[1][\[Phi]][r]^2*(
                1776*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 - 
                40*r^2*\[Alpha]*Derivative[2][f][\[Phi][r]]*(20 + 
                  3*Derivative[2][J][\[Phi][r]]) + r^4*(1 + 
                  123*Derivative[2][J][\[Phi][r]] + 126*Derivative[2][J][
                     \[Phi][r]]^2)) - 864*r^3*Derivative[1][\[Phi]][r]*
               Derivative[3][J][\[Phi][r]] + 4*Derivative[1][\[Phi]][r]^3*(
                280*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                3*r^5*Derivative[3][J][\[Phi][r]]) + 3*Derivative[1][\[Phi]][
                 r]^5*(4*r^5*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                r^7*Derivative[3][J][\[Phi][r]])) + 
            4*Derivative[1][J][\[Phi][r]]^2*(-336*(r^2 - 12*\[Alpha]*
                 Derivative[2][f][\[Phi][r]]) - 2*Derivative[1][\[Phi]][r]^4*(
                -400*r^2*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                41*r^6*Derivative[2][J][\[Phi][r]]*(1 + 3*Derivative[2][J][
                    \[Phi][r]]) + 8*r^4*\[Alpha]*Derivative[2][f][\[Phi][r]]*
                 (41 + 49*Derivative[2][J][\[Phi][r]])) + 
              8*Derivative[1][\[Phi]][r]^2*(150*r^2*\[Alpha]*Derivative[2][f][
                  \[Phi][r]] + 864*\[Alpha]^2*Derivative[2][f][\[Phi][r]]^2 + 
                r^4*(-11 + 87*Derivative[2][J][\[Phi][r]] + 
                  54*Derivative[2][J][\[Phi][r]]^2)) + Derivative[1][\[Phi]][
                 r]^3*(480*r^3*\[Alpha]*Derivative[3][f][\[Phi][r]] - 
                132*r^5*Derivative[3][J][\[Phi][r]]) + 
              13*Derivative[1][\[Phi]][r]^5*(4*r^5*\[Alpha]*Derivative[3][f][
                  \[Phi][r]] + r^7*Derivative[3][J][\[Phi][r]])) + 
            16*(-24*\[Alpha]*(-16 + 7*r^2*Derivative[1][\[Phi]][r]^2)*
               Derivative[2][f][\[Phi][r]] + 672*\[Alpha]^2*Derivative[1][
                  \[Phi]][r]^2*Derivative[2][f][\[Phi][r]]^2 + 
              r^2*(-16 - 14*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                  \[Phi][r]]*(1 + 3*Derivative[2][J][\[Phi][r]]) + 
                7*Derivative[1][\[Phi]][r]^3*(4*r*\[Alpha]*Derivative[3][f][
                    \[Phi][r]] + r^3*Derivative[3][J][\[Phi][r]]))) + 
            8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (1440*\[Alpha]^2*Derivative[1][\[Phi]][r]^2*Derivative[2][f][
                 \[Phi][r]]^2 - 48*\[Alpha]*Derivative[2][f][\[Phi][r]]*(
                -41 + r^2*Derivative[1][\[Phi]][r]^2*(13 + 7*Derivative[2][J][
                    \[Phi][r]])) + r^2*(-68 + (168 - 58*r^2*
                   Derivative[1][\[Phi]][r]^2)*Derivative[2][J][\[Phi][r]] - 
                174*r^2*Derivative[1][\[Phi]][r]^2*Derivative[2][J][
                   \[Phi][r]]^2 - 84*r*Derivative[1][\[Phi]][r]*
                 Derivative[3][J][\[Phi][r]] + 17*Derivative[1][\[Phi]][r]^3*
                 (4*r*\[Alpha]*Derivative[3][f][\[Phi][r]] + 
                  r^3*Derivative[3][J][\[Phi][r]])))))))/
     (8*r^2*B[r]^2*(2*r*J[\[Phi][r]] + 4*\[Alpha]*(1 - 3*B[r])*
         Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
        r*(2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]))^2*
      (2*r^5*J[\[Phi][r]]^3 + r^5*(1 + 3*Derivative[1][J][\[Phi][r]]^2)*
         (2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
        J[\[Phi][r]]^2*(-96*r*\[Alpha]^2*(-1 + B[r])^2*
           Derivative[1][f][\[Phi][r]]^2 + 4*r^4*\[Alpha]*(1 - 7*B[r])*
           Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
          r^5*(6 + 6*Derivative[1][J][\[Phi][r]]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])) - 
        16*\[Alpha]^3*B[r]*Derivative[1][f][\[Phi][r]]^3*
         Derivative[1][\[Phi]][r]*(-24 + 24*r*Derivative[1][J][\[Phi][r]]*
           Derivative[1][\[Phi]][r] - r^2*Derivative[1][\[Phi]][r]^2 - 
          6*B[r]*(-8 + 8*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + r^2*Derivative[1][\[Phi]][r]^2) + 
          3*B[r]^2*(-8 + 8*r*Derivative[1][J][\[Phi][r]]*
             Derivative[1][\[Phi]][r] + 5*r^2*Derivative[1][\[Phi]][r]^2)) + 
        r^4*\[Alpha]*Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r]*
         (4 + 24*Derivative[1][J][\[Phi][r]]^2 - 
          B[r]*(28 + 12*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
              r] + 24*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][
              r] + Derivative[1][J][\[Phi][r]]^2*
             (48 - r^2*Derivative[1][\[Phi]][r]^2))) + 
        8*r*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
         (6*(-2 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]) + 
          B[r]*(24 - 6*r^2*Derivative[1][\[Phi]][r]^2 - 
            24*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (-12 + r^2*Derivative[1][\[Phi]][r]^2)) + 
          3*B[r]^2*(-4 + 6*r^2*Derivative[1][\[Phi]][r]^2 + 
            8*r^2*Derivative[1][J][\[Phi][r]]^2*Derivative[1][\[Phi]][r]^2 + 
            r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r]*
             (2 + r^2*Derivative[1][\[Phi]][r]^2))) + 
        J[\[Phi][r]]*(384*\[Alpha]^3*(-1 + B[r])^2*B[r]*
           Derivative[1][f][\[Phi][r]]^3*Derivative[1][\[Phi]][r] + 
          r^5*(6 + 12*Derivative[1][J][\[Phi][r]]^2 + 
            2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] + 
            3*r*Derivative[1][J][\[Phi][r]]^3*Derivative[1][\[Phi]][r]) - 
          4*r^4*\[Alpha]*Derivative[1][f][\[Phi][r]]*Derivative[1][\[Phi]][r]*
           (-2 - 6*Derivative[1][J][\[Phi][r]]^2 + 
            B[r]*(14 + 12*Derivative[1][J][\[Phi][r]]^2 + 
              3*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r])) + 
          48*r*\[Alpha]^2*Derivative[1][f][\[Phi][r]]^2*
           (-4 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][r] - 
            B[r]*(-8 + 2*r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + r^2*Derivative[1][\[Phi]][r]^2) + 
            B[r]^2*(-4 + r*Derivative[1][J][\[Phi][r]]*Derivative[1][\[Phi]][
                r] + 3*r^2*Derivative[1][\[Phi]][r]^2))))^2)


==> anc/pertEqCoefs_sGBR.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      3469,         98]
NotebookOptionsPosition[      2539,         76]
NotebookOutlinePosition[      2935,         92]
CellTagsIndexPosition[      2892,         89]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Perturbation equation sGBR gravity", "Title",
 CellChangeTimes->{{3.984738850696047*^9, 
  3.984738871165098*^9}},ExpressionUUID->"9e7e87d3-d474-4a0c-8416-\
86b1d5733d9b"],

Cell[TextData[{
 "We provide the coefficients ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["g", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ccbeecc8-ef58-4b69-8ed1-c455bf68ec9b"],
 ", k and u of the perturbation equation (14)."
}], "Text",
 CellChangeTimes->{{3.984738788389079*^9, 3.9847387926977654`*^9}, {
  3.9847388442476683`*^9, 3.984738844784978*^9}, {3.984738878655224*^9, 
  3.984738925912138*^9}, {3.9847389972038383`*^9, 3.9847390407117*^9}, {
  3.984739093126113*^9, 
  3.9847390943091908`*^9}},ExpressionUUID->"46016eaf-fde2-473d-9853-\
8f109a7c9b71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.98472860874616*^9, 3.9847286240216303`*^9}, 
   3.98473869886335*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"84e3bf89-b50a-4a16-8fd4-fa3f71346754"],

Cell[BoxData[
 RowBox[{
  RowBox[{"<<", "\"\<pertEqCoefs_sGBR.m\>\""}], ";"}]], "Input",
 CellChangeTimes->{{3.984728627321167*^9, 3.984728647556982*^9}, 
   3.984738709849841*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"d51c8cc2-cc2b-49c2-a912-02e27ad97bec"],

Cell[BoxData[
 RowBox[{"g2", ";"}]], "Input",
 CellChangeTimes->{{3.9847286526474667`*^9, 3.984728718519032*^9}, {
  3.984738952238489*^9, 
  3.984738974888784*^9}},ExpressionUUID->"becd01de-c13b-49b6-af99-\
15d28b3d6e0b"],

Cell[BoxData[
 RowBox[{"k", ";"}]], "Input",
 CellChangeTimes->{3.984738727598652*^9, 3.9847389762317667`*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"5b07c3ba-ed3e-4e51-b27e-0c43502fbb53"],

Cell[BoxData[
 RowBox[{"u", ";"}]], "Input",
 CellChangeTimes->{3.984738746797955*^9, 3.984738979426914*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"a361cb86-4d62-40d9-b6f9-50ed0cee9b18"]
}, Open  ]]
},
WindowSize->{1107.6, 673.8},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"13.2 for Linux x86 (64-bit) (January 31, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a42722d5-4a13-48c9-8176-aa8d5ed73101"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 177, 3, 98, "Title",ExpressionUUID->"9e7e87d3-d474-4a0c-8416-86b1d5733d9b"],
Cell[760, 27, 597, 14, 35, "Text",ExpressionUUID->"46016eaf-fde2-473d-9853-8f109a7c9b71"],
Cell[1360, 43, 294, 6, 29, "Input",ExpressionUUID->"84e3bf89-b50a-4a16-8fd4-fa3f71346754"],
Cell[1657, 51, 259, 5, 29, "Input",ExpressionUUID->"d51c8cc2-cc2b-49c2-a912-02e27ad97bec"],
Cell[1919, 58, 222, 5, 29, "Input",ExpressionUUID->"becd01de-c13b-49b6-af99-15d28b3d6e0b"],
Cell[2144, 65, 189, 3, 29, "Input",ExpressionUUID->"5b07c3ba-ed3e-4e51-b27e-0c43502fbb53"],
Cell[2336, 70, 187, 3, 29, "Input",ExpressionUUID->"a361cb86-4d62-40d9-b6f9-50ed0cee9b18"]
}, Open  ]]
}
]
*)


